Robust Stackelberg buyers in repeated auctions

We consider the practical and classical setting where the seller is using an exploration stage to learn the value distributions of the bidders before running a revenue-maximizing auction in a exploitation phase. In this two-stage process, we exhibit practical, simple and robust strategies with large utility uplifts for the bidders. We quantify precisely the seller revenue against non-discounted buyers, complementing recent studies that had focused on impatient/heavily discounted buyers. We also prove the robustness of these shading strategies to sample approximation error of the seller, to bidder's approximation error of the competition and to possible change of the mechanisms.

==> numericalExperiments/2StageGameNumericalExperiments.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import time"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Notebook for 2-stage auctions."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Comparing truthful bidding an optimal shading"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#define the function in the one strategic, one opponent setting"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "def keyFunctionOneOpponentUnif(r,myGamma=1.0):\n",
    "    lhs = -np.log(1-r)\n",
    "    rhs = 2*r + myGamma *(1-(r*(1-r)))*r*(1-r)\n",
    "    temp = lhs  - rhs\n",
    "    return(temp)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "-0.4943528194400547"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "keyFunctionOneOpponentUnif(.5)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "11.815511557937517"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "keyFunctionOneOpponentUnif(1.-10**(-6))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "eps = 10**(-10)\n",
    "x = np.linspace(.5,1.-eps,num=100)\n",
    "res = keyFunctionOneOpponentUnif(x)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot(x[x<=.9],res[x<=.9])\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot(x,res)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Dichotomous Search"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [],
   "source": [
    "def functionFindRoot(myTol,myGamma=1.0,myEps = 10**(-10)):\n",
    "    #finds the root of the function keyFunctionOneOpponentUnif\n",
    "    ub = 1 - myEps\n",
    "    lb=.5\n",
    "    currentPt = (ub + lb)/2.\n",
    "    currentVal = keyFunctionOneOpponentUnif(currentPt,myGamma)\n",
    "    #function assumed to be increasing\n",
    "    while abs(currentVal) > myTol:\n",
    "        if currentVal > 0.0:\n",
    "            ub = currentPt\n",
    "            currentPt = (currentPt + lb)/2.0\n",
    "        else:\n",
    "            lb = currentPt\n",
    "            currentPt = (currentPt + ub)/2.0\n",
    "        currentVal = keyFunctionOneOpponentUnif(currentPt,myGamma)\n",
    "    return(currentPt)\n",
    "        \n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.8320312499335937\n"
     ]
    }
   ],
   "source": [
    "test = functionFindRoot(10**(-3))\n",
    "print(test)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "-0.0003088909021431441"
      ]
     },
     "execution_count": 29,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "keyFunctionOneOpponentUnif(test)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.8321008681586775 -2.556683007526317e-07\n",
      "Compute Time :  0.00021910667419433594\n"
     ]
    }
   ],
   "source": [
    "start_time =time.time()\n",
    "test = functionFindRoot(10**(-6))\n",
    "stop_time = time.time()\n",
    "print(test,keyFunctionOneOpponentUnif(test))\n",
    "print(\"Compute Time : \", stop_time -start_time)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([0.13533528, 0.16529889, 0.20189652, 0.24659696, 0.30119421,\n",
       "       0.36787944, 0.44932896, 0.54881164, 0.67032005, 0.81873075,\n",
       "       1.        , 1.22140276, 1.4918247 , 1.8221188 , 2.22554093,\n",
       "       2.71828183, 3.32011692, 4.05519997, 4.95303242, 6.04964746,\n",
       "       7.3890561 ])"
      ]
     },
     "execution_count": 38,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "theseGammas = np.exp(np.linspace(-2.0,2.0,num=21))\n",
    "theseGammas"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "metadata": {},
   "outputs": [],
   "source": [
    "theseRs = np.zeros(len(theseGammas))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "index = 0\n",
    "for thisGamma in theseGammas:\n",
    "    theseRs[index] = functionFindRoot(10**(-6),thisGamma)\n",
    "    index += 1\n",
    "\n",
    "plt.plot(theseGammas,theseRs)\n",
    "plt.show()\n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "metadata": {},
   "outputs": [],
   "source": [
    "testRForGammaZero =  functionFindRoot(10**(-6),myGamma = 0.0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.7968120574357549"
      ]
     },
     "execution_count": 43,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "testRForGammaZero"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {},
   "outputs": [],
   "source": [
    "def functionUtilityRAboveMonopolyPriceOneStratUnif(r,myGamma=1.):\n",
    "    rP = r*(1-r)\n",
    "    t1 = r*(1-r)*(-np.log(1-r)-r)\n",
    "    t2 = 1/6. - r**2*(.5-r/3.)\n",
    "    t3 = 1/6 - rP**2*(.5-rP/3.)\n",
    "    utility = t1 + t2 + myGamma * t3\n",
    "    return(utility)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "metadata": {},
   "outputs": [],
   "source": [
    "def functionUtilityRBelowMonopolyPriceOneStratUnif(r,myGamma = 1.):\n",
    "    rP = .5\n",
    "    t1 = r*(1-r)*(-np.log(1-r)-r)\n",
    "    t2 = 1/6. - (r**2)*(.5-r/3.)\n",
    "    t3 = 1/6 - (rP**2)*(.5-rP/3.)\n",
    "    utility = t1 + t2 + myGamma * t3\n",
    "    return(utility)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "metadata": {},
   "outputs": [],
   "source": [
    "def computeUtilityBidder(r,myGamma = 1.):\n",
    "    if r>.5:\n",
    "        utility = functionUtilityRAboveMonopolyPriceOneStratUnif(r,myGamma)\n",
    "    else:\n",
    "        utility = functionUtilityRBelowMonopolyPriceOneStratUnif(r,myGamma)\n",
    "    return(utility)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.2895379555751132"
      ]
     },
     "execution_count": 48,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "computeUtilityBidder(.7)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 66,
   "metadata": {},
   "outputs": [],
   "source": [
    "myGamma = 1.0\n",
    "theseTestRs = np.linspace(0,.99,num=100)\n",
    "theseUtilities = np.zeros(len(theseTestRs))\n",
    "index = 0\n",
    "for thisR in theseTestRs:\n",
    "    theseUtilities[index] = computeUtilityBidder(thisR,myGamma)\n",
    "    index +=1\n",
    "    \n",
    "\n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 67,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYsAAAErCAYAAAAv/K9lAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDIuMi4yLCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvhp/UCwAAIABJREFUeJzt3Xl8VNX5+PHPM9lXEkiAEPZ9EwHDrmhdwY1qXXCn37ZWrbXV2tZ+25+1fvtt/da6Vlu1arWolapYqVJxQxQBJeyL7GtYJOyQkIQkz++Pe4NjTDKTZGbuTPK8X6+8mLnrczOHPHPOufccUVWMMcaYhvi8DsAYY0z0s2RhjDEmIEsWxhhjArJkYYwxJiBLFsYYYwKyZGGMMSYgSxbGGGMCsmRhjDEmIEsWUUZEVonIGe7rLSJydl3rQnSu34vIj0N1vCDO95mIDIrU+YIhIv1EZImIHBGR2yJ87pB+no04b6OuuXY5DGNcTT5PoH1F5DkR+W2ozxusSP0Ow8mSRRiJiIpI71rL7hGRF9zXXytAqjpIVT+s63j+65pS+ESkk4gUua9zgeuBJ/3W3yoihSJSLiLPNebYQfojcG8YjtscPwM+VNUMVX00XCdp7GcdZg1ec0v4w2ZCz5JF63I+8Lb7egowU1WP+a3fCfwWeLahg7gJ754mnH8G8A0RyWvCvuHSDVjldRARFrZrFpH4cBzXeM+ShUdEZCrQFfi3iBwVkZ+5y+v9Vlezrq59ReSnIvJare3/JCIP+y06H5jpvp4IzPHfXlWnq+q/gH1NvKZkESkRkV/UWr5ARK5W1TJgEXBuA8e4S0Q2uk0kq0XkEr91PxeRHe66tSJyVmOPUWu7D4BvAI+5v8e+7vKv1Aj9mzDcz+BOEVkuIodEZJqIJPtt20VEpotIsYjsE5HHgvmsRWSAiHwoIgfd5qmLa8Xa4HlrbVvvseq7Zr/1dcYKDG3gmre4n81yoERE4t1a7Gvu72Gzf3NXgM+xofM0+DuqdR3DRGSxe45pQJ2/q3r2rTN2t1y9WmvbR0Tk0Yb2azFU1X7C9AMo0LvWsnuAF9zXW4Cza60/saz2+gDr8oASIMt9Hw/sAU5x3ycAe4EM930xMKKeuH8LPNfAdd0D3FPPunOANX7vLwcWA+K+fxR4sIFjXw50wvkic6V7TXlAP2A70MndrjvQqzHHqGfbD4HvNvS5Ac8Bv/X7vX/mHr8t8Dlwk7suDlgGPASk4fyBOjXQZ+1+NhuA/wYSgTOBI0C/WtvWed5axwzmWF+75vrKYDDndtcvBboAKe7vfRFwtxtDT2ATcF5Dn2OA322D18VX/28kAluB2939LgOO13yGDV1vgNi7AaVApt/nvQsY3dB+9X3+sfZjNYsWQlV3AR/h/KEEmADsVdVF7vvxwDJVPeK+z8L5zxZqnwA93G+XCcD/Aj9X93+Me86s+nZW1VdUdaeqVqvqNGA9MBKoApKAgSKSoKpbVHVjI48RKo+6x98P/BsY6i4fifOH7qeqWqKqZao6N4jjjQbSgftUtUJVPwDeBK4K8rxNOVZjBTr3o6q6XZ1mzRFArqre68awCfgrMJnAn2N952nMdY3GSRIPq+pxVX0VWBjkddYbu6puxfni80132zOBUlVdEOCaWwRLFuFVhVNo/SXgfMsJh+eBa93X1wJT/db5N0EBHAAygj2wiLzpVv8PAncBd9W8F5E3a7ZT1VKcZqwewI3AVlV91+9QGcDBBs5zvYgs9TvXYCBHVTcAP8ap1ewRkZdFpFNjjhHstQZht9/rUpw/YuB8s96qqpWNPF4nYLuqVvst2wrkB3nephyrsQKde7vf625AJ7/ycRCnRtAhiM+xvvM05ro6ATv8vqDUbBuMemN317/Elwnqavd9MPvFPEsW4bUNp5rtrwdfFtzmTCZS177/AoaIyGDgQuBFv3XnA2/5vV8OfKW9usGTqV6oqlmqmgXch/MNL8v9ubDW5huA4cCvgJ/XWjcAp6nma0SkG863sVuBdu65VgLixvCSqp6K8x9Tgf9r7DGCVAqk+r3vGOR+24GuUncnb0Of9U6gi4j4/3/sCuwI8ryhPlZTyqX/PtuBzX7lI0udO6/Oh+A+xzo05rp2AfkiIrW2DUaDsQOvAGeISGfgEr5MFoH2i3mWLMJrGvArEeksIj63M/MioKaT7Aucts2m+Nq+6nQgv4pTgD9T1W0AItIDSFLVNX6bzwRO99/fbTpKxmmLjROnw7opd7dsAO4HZqvqYr/jJwGnAO/Ws18azh+PYnf7b+PUCmqeDTjTPUYZcAyn5hb0MRphKXC1iMSJyARq/Z4a8BnOH6r7RCTN/f2Nc9c19Fl/itOv8jMRSRDn2YuLgJcbGXeojtWccgnO7+Gw25Gd4v4eB4vIiEZ8jrU15rrmA5XAbW6ZvpTgmyHrjR1AVYtx+nz+hpMcPg9mv5bAkkV43QvMA+biNPv8AbhGVVe663+Pk0wOisidjTx2ffs+D5zEV5ugLuCrTVAAfwfOF5EUv2W/wvnPexdOM9Yxd1ljbcCpftfe92Kc+/t31rWTqq4GHsD5z/6Fex2fuKuTcGo0e3GaKtrjVPMbc4xg/QjnD9FB4BqcGltAqlrl7tcbp1ZZhNPBDg181qpagfO7mYhzfX8Grq+V3IMSomM1p1z6/x6GApvdOJ4G2hDk51jHMYO+LnfbS3FuDz+A8xlMD0HsNV7CuTHhpUbuF9Nq7lAxLYSIdAXWAB1V9bC7bCbwmKrOrLXt74A9qvrw14/UrBhuA05T1ctrLf8U+I5fsjTGxAh7gKYFcdtz7wBerkkUrg+B2bW3V9WA3+iaaBBOU07t840K0/mMMWFmyaKFEJE0nGaXrTi3zZ6gqn+IcDgn8dXOdGNMjLNmKGOMMQFZB7cxxpiALFkYY4wJyJKFMcaYgCxZGGOMCciShTHGmIAsWRjjEWnkzIQi0lZEXhdnzpCtInJ1BMI0BrDnLIzxUs3MhOfhzAMRyONABc5QKkOBt0Rkmaq2tpn+jAesZmFMLRJgxr9QnUcbMTOh+9Dlt4D/p6pH3XkyZgDXhSoeYxpiycKYWtzRe78J3FCzTEQux5kB7R+1t/ef66OOnzdrb99EfYEqVV3nt2wZztAqxoSdNUMZU7cTM/7hzIXxv8APtI4hD+qYzyMc0oFDtZYdohETWBnTHJYsjKmDqpaKSM2Mf+fy9Rn/Iu0okFlrWSbhmRrXmK+xZihj6tfQjH8niMh/RORoPT//CVEs64B4Eenjt+xkwDq3TURYzcKY+tU5419tqjqxKQd3m7ji8ZuZEKisaw5vVS0RkenAvSLyXZy7oSYBY5tybmMay2oWxtSvvhn/QqXBmQndGov/nCO34Nxiuweno/1mu23WRIoNUW5MPeqb8c+Y1shqFsbUr84Z/4xpjSxZGFO/k4AVXgdhTDSwZihjjDEBWc3CGGNMQJYsjDHGBNRinrPIycnR7t27ex2GMcbElEWLFu1V1dxA27WYZNG9e3cKCwu9DsMYY2KKiGwNZjtrhjLGGBOQJQtjjDEBWbIwxhgTkCULY4wxAVmyMMYYE5AlC2OMMQFZsjDGGBNQi3nOwhhjgnGgpILN+0ooOnCMogOlqEJGcjwZyfH0yk1nUKc2xPnE6zCjjiULY0yLpqos2X6Q2Wv28OHaYlbsONTg9lmpCYzt1Y7zT8rj/MF5+CxxAJYsjDEtVEl5Jf9auoOp87eyZvcRfALDu2Zzxzl9GZyfSefsVDpnp+AT4UhZJYfLjrNyxyHmrt/Lx+v3MnPFbvp2WM/tZ/flvEEdW33SaDFDlBcUFKgN92GMKa2o5G+fbOGJORs5UlbJwLxMrh/TjYmD82iTmhDUMaqrlTdX7OLh99axqbiEU7pl89jVw8hrkxLm6CNPRBapakHA7cKZLERkAvAIzoT0T6vqfbXWjwceBoYAk1X1Vb91VXw58cw2Vb24oXNZsjCmdausquYfn23jkfc3sPdoOWcPaM/NZ/RieNdsRJpWK6iqVl5bXMRvZqwiJTGOx64ezuie7UIcubeCTRZha4YSkTjgceAcoAhYKCIzVHW132bbgCnAnXUc4piqDg1XfMaYlmN50UF+MX0Fq3YeZmT3tjx53XBO6da22ceN8wlXFHRheNcsbpy6iGue/pS7LxzIDWO7Nz/oGBPOPouRwAZV3QQgIi8Dk4ATyUJVt7jrqsMYhzGmhSqtqOT+WWt5ft4W2qUn8fjVwzn/pI5NrknUp3f7DN74wThun7aMX89YRVK8j8kju4b0HNEunM9Z5APb/d4XucuClSwihSKyQES+GdrQjDGxbnnRQS58dC7PzdvC1aO68v5PTueCIXkhTxQ1MpIT+Mu1wxnfN5f/fn0F763+IizniVbhTBZ1fWKN6SDp6rajXQ08LCK9vnYCkRvdhFJYXFzc1DiNMTGkqlp5fPYGLv3zPI4dr+LF747it988iczk4DqvmyMhzsdfrhnOSflt+MFLi1m0dX/YzxktwpksioAufu87AzuD3VlVd7r/bgI+BIbVsc1TqlqgqgW5uQEnejLGxLj9JRVM+dtn3D9rLecN6sjbPxrP2F45EY0hLSmeZ6eMIK9NMt99vpA9R8oien6vhDNZLAT6iEgPEUkEJgMzgtlRRLJFJMl9nQOMw6+vwxjT+izZdoALH/2YTzfv5/eXnsRjVw8L+lbYUGuXnsTTN4ygtKKK/56+kpbyCEJDwpYsVLUSuBWYBXwO/FNVV4nIvSJyMYCIjBCRIuBy4EkRWeXuPgAoFJFlwGzgvlp3URljWpF/fLaNK56cj88nvHbTWK4a2TVsfRPB6t0+nZ+e14/3Pv+C6Yt3eBpLJNhDecaYqFVZVc1v3/qc5+ZtYXzfXB6dPJSs1ESvwzqhqlqZ/NR81uw+wju3j4/Jh/aCfc7CRp01xkSlQ6XHmfK3hTw3bwvfPbUHf5syIqoSBTjPYfzx8pOprFLuem1Fi26OsmRhjIk62/aVcslfPuHTzfv4w2VD+NWFA6N2JNhu7dL42YR+zFlXzIdrW+5dmZYsjDFRZcm2A1zy50/Yd7SCF74ziisKugTeyWPXju5G17ap3D9rLdXVLbN2YcnCGBM13l65m8lPLSAtKZ7pt4xlVIyMw5QQ5+OOc/qyetdhZq7c5XU4YWHJwhgTFabO38LNLy5iQF4m028ZS6/cdK9DapSLTu5Evw4ZPPjOOiqrWt4IRpYsjDGeUlXun7WG//fGKs7s155/fG80OelJXofVaHE+4Sfn9mXT3hJeW1zkdTghZ8nCGOOZyqpqfvbqch6fvZHJI7rw5HWnkJIY53VYTXbOwA6c3CWLR95bT3llldfhhJQlC2OMJ8qOV3HTC4t5ZVERt53Vh99fehLxcbH9J0lEuP3sPuw8VMbbK3d7HU5IxfYnY4yJSYeOHee6Zz7l/TVfcO+kQdxxTl/Pn8gOlfF9cuneLpWp87d6HUpIWbIwxkTUnsNlXPnkfJZuP8ijk4dx/ZjuXocUUj6fcO3obhRuPcDqnYe9DidkLFkYYyJm275SLntiPtv2l/LslBFcdHInr0MKi8tP6UJygo+pC1pO7cKShTEmItbsPsy3npjH4bLjvPjdUZzWp+VOK9AmNYFJJ+fzryU7OHTsuNfhhIQlC2NM2BVu2c8VT8wnToRXvj+GYV2zvQ4p7K4b041jx6uY3kJuo7VkYYwJq9lr93DtM5+Sk57EqzePoU+HDK9DiojB+W0Y2iWLqQu2togBBi1ZGGPC5o2lO/je84X0bp/OP28aQ+fsVK9DiqjrRndjU3EJC7cc8DqUZrNkYYwJi7/P38KPpy3llG7ZMftUdnNNGNyRpHgfby0PekbpqGXJwhgTUqrKQ++u4+43VnH2gA48/18jyUj2ZvpTr6UlxfONfu2ZuXI3VTE+Gq0lC2NMyFRVK3e/sYpH3l/P5ad05i/XDCc5IXaH7wiFC4bkUXyknIVb9nsdSrNYsjDGhER5ZRU//Mdipi7YyvfH9+QPlw2J+eE7QuHM/u1JTvAxc0VsD11un6QxptkOlx1nyrMLmbliN7+6YAC/OH9Aixm+o7nSkuI5s397Zq6I7aYoSxbGmGbZc7iMyU8uYOGW/Tx85VC+e1pPr0OKOueflMfeo+V8tjl2m6IsWRhjmmzDniNc8ud5bNlXwjNTRvDNYflehxSVapqi3loRu3dFWbIwxjTJwi37+dZf5lNeWc0/vz+G0/u23OE7mis1MZ6z+nfg7ZW7Y3YWPUsWxphGe3P5Tq55+lPapSfy+i1jGZzfxuuQot4FQ/LYe7QiZh/Qs2RhjAmaqvL47A3c+tISTu7chtduGkuXtq3rqeymOq1PDnE+4eP1xV6H0iSWLIwxQamorOau11Zw/6y1TBraiRe+O4rstESvw4oZGckJDO+axcfr93odSpNYsjDGBHSgpILrnvmUaYXbue3M3jx85VCS4lv3w3ZNcVqfXFbuPMS+o+Veh9JoliyMMQ1a/8URJj3+CUu2H+ThK4dyx7n97BmKJjqtTw6q8MnGfV6H0miWLIwx9Xpv9Rdc+ud5lFZU8fKNo+3W2GYa0jmLzOR45sZgv0W81wEYY6JPdbXyyPvreeT99QzOz+Sp6wrolJXidVgxL84njOudw8fr96KqMVVDC2vNQkQmiMhaEdkgInfVsX68iCwWkUoRuayO9ZkiskNEHgtnnMaYLx06dpzv/b2QR95fz6XD83n1prGWKELotD657DpUxsbio16H0ihhq1mISBzwOHAOUAQsFJEZqrrab7NtwBTgznoO8z/AnHDFaIz5qhVFh7jlpUXsOljGby4exPVjusXUt99YcFqfHAA+WreX3u1jZ9bAcNYsRgIbVHWTqlYALwOT/DdQ1S2quhz42iONInIK0AF4J4wxGmNwnp+YumAr3/rLPCqrlGnfH8MNY7tbogiDLm1T6ZGTxtwNsXULbTj7LPKB7X7vi4BRwewoIj7gAeA64KzQh2aMqXGwtIJfTF/Bf1bu5ox+uTx4xVDa2vMTYXVanxxeKSyivLIqZm5BDmfNoq6vJMGOz3sLMFNVtze0kYjcKCKFIlJYXBx7dxcY47V5G/cy4eGPeXf1F9w1sT/P3jDCEkUEnNYnl2PHq1i89aDXoQQtnDWLIqCL3/vOQLBDLo4BThORW4B0IFFEjqrqVzrJVfUp4CmAgoKC2B0o3pgIKztexQPvrOXpuZvp0S6N128Zx0mdbXynSBnZoy0AhVv2M6ZXO4+jCU44k8VCoI+I9AB2AJOBq4PZUVWvqXktIlOAgtqJwhjTNIu3HeDOV5axqbiEq0d15VcXDCA10e6ij6Q2KQn0aZ/Oom2xM6hg2EqIqlaKyK3ALCAOeFZVV4nIvUChqs4QkRHA60A2cJGI/EZVB4UrJmNas5LySh58dx1/+2QzHTOTmfqdkZzWx4YV98rwrtm8vWo31dWKzxf9NxKE9euEqs4EZtZadrff64U4zVMNHeM54LkwhGdMqzFr1W7umbGKXYfKuHpUV34xsT8ZyQleh9WqndItm2mF29m0t4Te7dO9Dicgq3sa04Jt2HOU/31rNbPXFtO/YwaPXT2cU7plex2WAYZ3ywKcZkFLFsYYTxwoqeCR99czdcFWUhPi+OX5A5gyrjsJcTYcXLTomZNOZnI8S7Yd4IqCLoF38JglC2NakMNlx3n64808O3czpRWVXDWyK7ef05ec9CSvQzO1+HzCsK7ZMXP7rCULY1qAg6UVTJ2/lafnbubQseNMGNSRO87tS98OsTOcRGt0SrdsHnpvHYfLjpMZ5X1IliyMiWHb95fyzNzN/LNwO6UVVZzVvz23n9PX5sSOEcO7ZqMKS7cdZHzf6L4zzZKFMTHmeFU173++h398to2P1hcTJ8LFQztx4/ie9O+Y6XV4phFO7tIGEaeT25KFMabZqquVwq0HeHP5Tmau2M3eo+V0zEzmtjP7MHlkF/La2BDisSgjOYF+HTJYvC36+y0sWRgTpQ6UVDB3w17mrCvmo3XF7DlSTnKCjzP7t+eSYZ35Rr9c4u3uppg3vFs2/162M+ofzrNkYYzHVJV9JRVs3HOUdXuOsmz7QZZsO8DG4hLAGRri1N45nDuoA2cP6EBakv23bUmGd83mpU+3saH4aFTfkGClzpgIO1hawe9nrmH7gVKKj5Sz+3AZR8oqT6xvm5bI8K5ZXDIsn7G9czi5cxZxUfyN0zTP8K7Ow3lLth2wZGGM+VLhlgNMK9zOwLxMeuWmM6ZXO7q3S6NX+3R65aaRn5Vikw61It3bpZGWGMfqnYe9DqVBliyMibDySmdiyIeuHEq/jtH7TdJEhs8n9M/L5PNdR7wOpUHWO2ZMhFVUVQGQGG///YxjQF4Gn+8+jGr0TstjpdWYCKtwaxaWLEyNAXmZHCmrZMfBY16HUi8rrcZE2IlkYbe9GteAPOdhymhuirLSakyElVvNwtTSr0MGIvD5rujt5LbSakyEVVQ5ySLJkoVxpSXF061tqiULY8yXrBnK1GVAXqYlC2PMlyoqq4n3SVQP7WAib0BeJlv3l1JSXhl4Yw9YsjAmwioqq62/wnzNgLxMVGHN7ujs5LYSa0yEVVRZsjBfNyDPeUAzWpuirMQaE2EVldXWX2G+Jj8rhczkeNbstmRhjMGaoUzdRKJ72A8rscZEWLk1Q5l6DMzLZM2uw1RXR9+wH1ZijYkwa4Yy9RmQl0FJRRXbD5R6HcrXWIk1JsIqKqvtgTxTp5o51KOxk9tKrDERZn0Wpj79OjrDfkTj7bNWYo2JMLt11tQnOSGOztkpbN5b4nUoX2Ml1pgIsz4L05AeOelsKrZkYUyrZ81QpiE9c9LYvLck6iZCCmuJFZEJIrJWRDaIyF11rB8vIotFpFJELvNb3k1EFonIUhFZJSI3hTNOYyLJaYaK8zoME6V65qZxtLyS4qPlXofyFWFLFiISBzwOTAQGAleJyMBam20DpgAv1Vq+CxirqkOBUcBdItIpXLEaE0nWDGUa0iMnDSDqmqLCWWJHAhtUdZOqVgAvA5P8N1DVLaq6HKiutbxCVWvSalKY4zQmosqtGco0oCZZRFsndzhLbD6w3e99kbssKCLSRUSWu8f4P1XdGeL4jPFERWWVPWdh6tWpTQpJ8b5WlSzqGqw/6B4bVd2uqkOA3sANItLhaycQuVFECkWksLi4uBmhGhM5duusaYjPJ/TISWNT8VGvQ/mKoEqsiAxuwrGLgC5+7zsDja4duDWKVcBpdax7SlULVLUgNze3CSEaE3nWZ2EC6ZGTxqYYrVk8ISKficgtIpIV5D4LgT4i0kNEEoHJwIxgdhSRziKS4r7OBsYBa4M8rzFRq7KqmmrFahamQT1y0ti2r5TKqurAG0dIUCVWVU8FrsGpKRSKyEsick6AfSqBW4FZwOfAP1V1lYjcKyIXA4jICBEpAi4HnhSRVe7uA4BPRWQZMAf4o6quaML1GRNVKtz//JYsTEN65qZTWa1sP3DM61BOiA92Q1VdLyK/AgqBR4FhIiLAf6vq9Hr2mQnMrLXsbr/XC3Gap2rv9y4wJNjYjIkVFZVusrBmKNOAL++IOnritdeC7bMYIiIP4dQQzgQuUtUB7uuHwhifMS3KiWRhNQvTgJ5R+KxFsDWLx4C/4tQiTtSLVHWnW9swxgSh3JKFCUJ2WiLZqQlR1ckdbImdrqpT/ROFiPwIQFWnhiUyY1qgmj4Le87CBNIjJ43NUVSzCLbEXl/HsikhjMOYVsH6LEyweuSkR9WDeQ02Q4nIVcDVQA8R8b/tNQPYF87AjGmJrM/CBKtnbhqvLS6ipLyStKSg70UKm0ARzMMZ1C8HeMBv+RFgebiCMqalsltnTbB6+o0RNTi/jcfRBEgWqroV2AqMiUw4xrRs1gxlgtUjN4aShYjMVdVTReQIXx3XSQBV1cywRmdMC2PNUCZY3dulIRI9t88Gqlmc6v6bEZlwjGnZ7NZZE6zkhDg6ZCSzbX+p16EAgWsWbRtar6r7QxuOMS2b3TprGiM/O4UdB2MgWQCLcJqf6htuvGfIIzKmBfuyz8KmVTWB5WelsGT7Aa/DAAI3Q/WIVCDGtAbWZ2EaIz87hZkrdlFVrcT56vrOHjmBmqH6q+oaERle13pVXRyesIxpmSoqqwBLFiY4+VkpVFYre46UkdcmxdNYAjVD3QHcyFefsaihOAMJGmOCZM9ZmMbIz3YSxI4Dx6I7Wajqje7Liapa5r9ORJLDFlUEHSipYNTv3ycp3kdSfBxJ8T6y0xLISU8iNz2Jztmp9MhNo2dOGr3bp5OcYG3NpunsOQvTGJ2z3GRx8BgFHscS7DPk84DaTVF1LYs5CfE+/mtcD8orqyivrKbseBUHSirYe7SCz3cd5ovD5Se2jfMJfdqnc3LnLIZ1zWJMr3Z0bZuKM62HMYHVJIuEOCszJrCamkVRFEyCFKjPoiOQD6TU6rfIBFLDGVikpCfFc9fE/vWuP1ZRxdb9JWzcU8Lnuw6zfMch3lm9m2mF2wGnTfHU3jmcNaA9p/bJITXR+zFcTPQqr6omMd5nXzBMUFIT48lOTWDHwShPFsB5OKPLdgb+6Lf8CPDfYYopqqQkxtG/Yyb9O2ZywZA8AFSVDXuOMn/TPuZv3MfMFbuYVridpHgfp/XJ5aKT8zhnYAdLHOZrKiqrSbImKNMI+dkp7Ij2mgXOAIJvuj/gdGoXA3NVdXM4A4tmIkKfDhn06ZDB9WO6U1FZzcIt+3l39Re8vXI3733+BSkJcZw7qANXFnRhdM92+Dy+7c1Eh4rKauvcNo2Sn5XCxigY8iNQskivY1k34Jcico+qvhyGmGJOYryPcb1zGNc7h7svHMjCLfuZsWwn/162kzeW7qRr21SuHNGFySO60C49yetwjYcsWZjGys9K5aN1e1FVT5svA90N9Zu6lrvDgLwHWLKoxecTRvVsx6ie7fh/Fw5k1qrdvPzZdu6ftZZH3l/PxSd3YsrY7lExiqSJvIoqSxamcfKzUzh2vIoDpcdpm5boWRxNalRX1f1iPXQBJSfEMWloPpOG5rNhzxGen7eV1xYX8eqiIsb1bsdNp/fi1N451tnZilRUVttts6ZR8rO+fNbCy2TRpFIrImcC0TFEDPm8AAAXQElEQVRgSYzo3T6D//nmYOb/4ix+MbE/6784ynXPfMZFj81l1qrdqGrgg5iYZ81QprE61zyY5/GAgoFunV3BV+exAGgL7KTueblNAG1SEvj+6b2YMq47/1qyg798uJHvT13EwLxMfnR2H84d2MFqGi2YNUOZxqqpWXj9rEWgZqgLa71XYJ+qet81H+OS4uO4ckRXvjW8MzOW7eRPH2zg+1MXMaRzG352Xn9O7ZPjdYgmDMqtGco0UlZqAqmJcZ4/axHMtKomjOLjfFw6vDMXn9yJ15fs4OH31nPtM58ytlc77prYnyGds7wO0YRQRWU1Gcn2/I0JnoiQn+X9sxb2FSdKxMf5uLygCx/ceTq/vmgga3Yf4eLHPuH2aUs9/0ZhQqeistomPjKN5kyCZMnC+EmKj+Pb43rw4U/P4OYzevHWil18448f8sA7aymtqPQ6PNNM1mdhmiI/y5KFqUdmcgI/n9Cf2XeewcTBHfnTBxs4849zeGPpDrtzKobZrbOmKfKzUzhYepyScu++MFqpjXL5WSk8MnkYr940htyMJH708lKufHIBa3Yf9jo00wR266xpiny/ocq9YqU2RhR0b8sbPxjHfZeexPo9R7jg0bn8z5urOVJ23OvQTCNYM5Rpis5+kyB5JaylVkQmiMhaEdkgInfVsX68iCwWkUoRucxv+VARmS8iq0RkuYhcGc44Y4XPJ0we2ZUPfnIGVxR04dlPNnP2g3N4e+Uua5qKEU4zlE2gZRonP8uZEaKoJdYsRCQOeByYCAwErhKRgbU224YzBPpLtZaXAter6iBgAvCwiNg9pK7stER+f+lJTL95LG3TkrjphcV89/lCig54+4SnCcyaoUxTtM9IIiFOWmzNYiSwQVU3qWoFzqCDk/w3UNUtqrocqK61fJ2qrndf7wT2ALlhjDUmDeuazb9vHccvzx/AvI37OPehj3h27maqqq2WEY1U1ZqhTJP4fELHNsnsbIk1C5wZ9rb7vS9ylzWKiIwEEoGNday7UUQKRaSwuLi4yYHGsvg4H98b35N37xjPyB5tuffN1Vz6l3nWAR6FKqqc70T2nIVpig4ZyRQfKQ+8YZiEs9TWNcBRo77yikgeMBX4tqpW116vqk+paoGqFuTmtu6KR+fsVP42ZQSPTB5K0f5SLvrTXB56d92JOZ+N92o+C7t11jRFbkYSe46UeXb+cJbaIqCL3/vOOAMQBkVEMoG3gF+p6oIQx9YiiQiThubz7h2nc8FJeTzy/nou+tNclm0/6HVoBr9kYTUL0wTtM5JabM1iIdBHRHqISCIwGZgRzI7u9q8Df1fVV8IYY4vUNi2RhycP49kpBRw6dpxL/vwJ9/1nDWXHq7wOrVWraYayZGGaIjcjicNllZ79Pw5bqVXVSuBWYBbwOfBPVV0lIveKyMUAIjJCRIqAy4EnRWSVu/sVwHhgiogsdX+GhivWlurM/h14547xXFHQhSfmbOSCRz9m8TabhsQr1gxlmqN9RjKAZ7WLsA5/qaozgZm1lt3t93ohTvNU7f1eAF4IZ2ytRWZyAvd9awgTT8rjF68t57K/zOPG8b348dl9SE6w+/0jyZqhTHPkZiQBsOdIOV3apkb8/FZqW4nT++Yy6/YvaxkX/Wkuy4usLyOSyi1ZmGaoSRZe1Sys1LYiGW4t47lvj+BIWSWX/HkeD76z1u6YihDrszDN0T6zJll4c0eUldpW6Ix+7Zl1+3gmDe3Eox9s4JuPf2LPZURATVJOsj4L0wTt0pLwidUsTIS1SUngwSuG8tR1p7DnSBkX/Wkuf/5wgz39HUbWZ2GaI84ntEtPYo8lC+OFcwd15J3bT+ecgR34w9trufyJeWzea1Osh4MlC9NcuenePWthpdbQNi2Rx68eziOTh7Jhz1EmPvIRz8/bQrXVMkLK+ixMc7XPtJqF8VjN09/v3H46o3q049czVnH9s595OnBZS2PPWZjmyk33bsgPK7XmKzq2Sea5b4/gd5ecxOJtBzjvoY94dVGRzZcRAtYMZZqrfWYSe49WeFLrt1JrvkZEuHpUV97+0XgG5GVy5yvL+P7URew96t24NC1BuTVDmWZqn5FMVbWyv7Qi4ue2Umvq1bVdKv+4cTS/PH8AH64r5tyHPuI/K3Z5HVbM+vLWWXty3jSNlw/mWbIwDYrzCd8b35O3fngq+Vkp3PziYn708hIOevDNJtZZM5RprvZ+Q35EmpVaE5Q+HTKYfstY7jinL28t38W5D33EB2u+8DqsmGLJwjSX1SxMTEiI83HbWX341w/GkZ2ayH89V8hPX1nG4bLjXocWE8orq4jzCXG+uuYFMyawLwcTjPwdUZYsTKMNzm/DjB+O4wff6MVri4s476GPmLOudU5r2xgVldV226xpltTEeNKT4q1mYWJHUnwcPz2vP6/fMo60pHhuePYzfv7qcqtlNKCiqtqaoEyztc/w5sE8K7mmWU7uksWbPzyVm8/oxSuLtnPeQx8xe+0er8OKShWVlixM8+V4NL2qlVzTbMkJcfx8Qn+m3zKO9KR4vv23hdwxbandMVWLNUOZUPBqLm4ruSZkhnbJ4s3bTuWHZ/ZmxrKdnP3gR8xcscue/naVV1WTZDUL00ztM5ItWZjYlxQfx0/O7ceMW0+lY5skbnlxMd+fuogvDnsznk00sWYoEwq5GUkcLa+ktKIyoue1kmvCYmCnTP51yzjumtifOeuKOfuBObz46dZWPZKtJQsTCicezDsc2dqFlVwTNvFxPm46vRezfjyewflt+OXrK7niyfms++KI16F5wvosTCiceDAvwmO1Wck1Ydc9J42XvjeK+y8bwobio5z/yMfcP2sNxyqqvA4touzWWRMKNXNxW83CtEgiwuUFXXj/jtO5eGgnHp+9kXMemsP7n7eeIUOsGcqEQm56zZAfke0HtJJrIqpdehIPXjGUl28cTXJCHN95vpDv/b2Q7ftLvQ4t7KwZyoRCdmoi8T6J+IN5VnKNJ0b3bMfM207jron9+WTDXs5+cA4PvbuOsuMtt2nKmqFMKPh8Qq4Hz1pYyTWeSYx3OsA/+MkZnDeoI4+8v56zHpjDm8t3tshnM6wZyoRKTnqSdXCb1qdjm2QevWoYL984msyUBG59aQlXPDmfFUWHvA4tpMor7aE8ExrZaYkcKI3sOGxWck3UGN2zHW/+8FR+f+lJbCou4aLH5vLjl5dQdKBl9GdUVFZZn4UJiayUBA5FeDgdK7kmqsT5hKtGdmX2T8/gljN68Z+Vuznzj3P43czPOVAS22NNWZ+FCZXs1ASrWRgDkJmcwM8m9Gf2nWdw0cmd+OvHmxj/h9n86f31lJRHdpiDULE+CxMqbVITOVx2nKoIjogQ1pIrIhNEZK2IbBCRu+pYP15EFotIpYhcVmvd2yJyUETeDGeMJrp1ykrhgStO5u0fjWd0r3Y88O46xv9hNk99tDHiY+M0R2VVNdUKiXFxXodiWoDs1ARU4fCxyNUuwpYsRCQOeByYCAwErhKRgbU22wZMAV6q4xD3A9eFKz4TW/p1zOCv1xcw/ZaxDOyUye9mrjmRNGKhplFRZfNvm9DJSk0A4GBLSBbASGCDqm5S1QrgZWCS/waqukVVlwPVtXdW1feB1jmIkKnX8K7ZTP3OKF69aQwD8pykMe7/PuDh99ZF9fwZFZWWLEzoZKUmAnAggmU+nCU3H9ju977IXWZMsxV0b8vU74zitZvHUtAtm4ffW8/Y+z7gnhmr2LYv+u6esmRhQikrxalZHIpgJ3d8GI8tdSwLaW+MiNwI3AjQtWvXUB7axIhTumXz9A0jWLP7ME/N2cQLC7by9/lbOHdgR24Y253RPdsiUldRjKxyN1kk2a2zJgSyPahZhDNZFAFd/N53BnaG8gSq+hTwFEBBQUHLe+TXBK1/x0wevHIoP5/Yn7/P38KLn27j7VW76d0+netGd+Obw/Jp434b84L1WZhQ+jJZtIw+i4VAHxHpISKJwGRgRhjPZwwdMpP56Xn9WfCLs7j/siGkJsbx6xmrGPm/7/Hjl5cwb+NeTyZgsmYoE0oZyfH4hIg+mBe2moWqVorIrcAsIA54VlVXici9QKGqzhCREcDrQDZwkYj8RlUHAYjIx0B/IF1EioDvqOqscMVrWpbkhDguL+jC5QVdWF50kH8WbueNpTv519Kd5LVJ5uKTO3Hx0E4MzMuMSDPViWRhzVAmBHw+oU1KZB/MC2czFKo6E5hZa9ndfq8X4jRP1bXvaeGMzbQeQzpnMaRzFr+6YCCzVu1mxtKdPDN3M09+tIkeOWmcO6gDEwZ15OTOWfh84Ukc1gxlQi0rNTGit86GNVkYE02SE+KYNDSfSUPzOVBSwcyVu3h75W6e+XgzT87ZRE56EuP75nB631zG9c4hx51kJhSsGcqEWlZqQkRvF7dkYVql7LRErhnVjWtGdeNQ6XE+WPsFs9cUM3vNHqYv3gFA7/bpjO7ZloJubRnaJYtu7VKb3GRlycKEWlZKAnuPWrIwJmLapCZwybDOXDKsM1XVyoodh5i/cR8LNu3j9cU7eGHBNme7lAQG52fSr0Mm/Ttm0Kt9Ot3apdIuLTFgEim3PgsTYtmpiazfczRi57NkYYyfOJ8wtEsWQ7tkcfMZvaisqmbdF0dZVnSQZdsPsnrXYV76bCtlx78cdCAtMY7O2am0z0wiNyOJ3PQkMpLjyUhOIDUxjsR4H8u2O3Nz2HwWJlTapCa0mIfyjIl58XE+BnbKZGCnTK4a6Tz4WV2tbNtfyqa9R9m6r5St+0rZcfAYxUfK2VRcwt6j5SdqEv588uUwDcY0V3ZqIkfKKzleVU1CBGqsliyMaSSfT+iek0b3nLR6t6morOZI2XFKyqs4Xl1NZZWSnhxPbkboOs1N63ZiMMHS4xEpV5YsjAmDxHgf7dKTaJfudSSmpaqppR46VhGRZGENqMYYE4NqBhOM1IN5liyMMSYG1YwPddCShTHGmPrU9FlEauRZSxbGGBODapJFpG6ftWRhjDExKD0pnnifWM3CGGNM/UTEGR8qQoMJWrIwxpgYlZWaGLHBBC1ZGGNMjMpKSbC7oYwxxjQsKzXRnrMwxhjTsEjOaWHJwhhjYlR2qjVDGWOMCSArNZFjx6soO14V9nNZsjDGmBh14sG8CNw+a8nCGGNiVFaKMz5UJB7Ms2RhjDExKttvTotws2RhjDExqs2JZGE1C2OMMfWI5DDlliyMMSZG1SSLSDyYZ8nCGGNiVHKCj8R4nzVDGWOMqZ+IROzBPEsWxhgTw7JSEu3WWWOMMQ2L1JwW8WE/gzHGmLA5rU8OpRUxPtyHiEwQkbUiskFE7qpj/XgRWSwilSJyWa11N4jIevfnhnDGaYwxserWM/vwswn9w36esCULEYkDHgcmAgOBq0RkYK3NtgFTgJdq7dsW+DUwChgJ/FpEssMVqzHGmIaFs2YxEtigqptUtQJ4GZjkv4GqblHV5UB1rX3PA95V1f2qegB4F5gQxliNMcY0IJzJIh/Y7ve+yF0W7n2NMcaEWDiThdSxTEO5r4jcKCKFIlJYXFzcqOCMMcYEL5zJogjo4ve+M7AzlPuq6lOqWqCqBbm5uU0O1BhjTMPCmSwWAn1EpIeIJAKTgRlB7jsLOFdEst2O7XPdZcYYYzwQtmShqpXArTh/5D8H/qmqq0TkXhG5GEBERohIEXA58KSIrHL33Q/8D07CWQjc6y4zxhjjAVENthshuhUUFGhhYaHXYRhjTEwRkUWqWhBwu5aSLESkGNjajEPkAHtDFE6saI3XDK3zulvjNUPrvO7GXnM3VQ3Y6dtikkVziUhhMNm1JWmN1wyt87pb4zVD67zucF2zDSRojDEmIEsWxhhjArJk8aWnvA7AA63xmqF1XndrvGZondcdlmu2PgtjjDEBWc3CGGNMQK0qWQQxv0aSiExz138qIt0jH2XoBXHdd4jIahFZLiLvi0g3L+IMpUDX7LfdZSKiItIi7pgJ5rpF5Ar3814lIi/VtU0sCaJ8dxWR2SKyxC3j53sRZyiJyLMiskdEVtazXkTkUfd3slxEhjf7pKraKn6AOGAj0BNIBJYBA2ttcwvwhPt6MjDN67gjdN3fAFLd1zfH+nUHc83udhnAR8ACoMDruCP0WfcBlgDZ7vv2XscdgWt+CrjZfT0Q2OJ13CG47vHAcGBlPevPB/6DMyjraODT5p6zNdUsAs6v4b5/3n39KnCWiNQ1Am4sCWZekdmqWuq+XYAzcGMsC+azBmdImT8AZZEMLoyCue7vAY+rM08MqronwjGGWjDXrECm+7oNwQ9oGrVU9SOgoSGQJgF/V8cCIEtE8ppzztaULIKZI+PENuqMbXUIaBeR6MKnsXODfAfnG0ksC3jNIjIM6KKqb0YysDAL5rPuC/QVkU9EZIGIxPqkYsFc8z3Ate44dDOBH0YmNE+FfE6g+GaFE1uCmSOjOXNwRKugr0lErgUKgNPDGlH4NXjNIuIDHsKZ0rclCeazjsdpijoDpwb5sYgMVtWDYY4tXIK55quA51T1AREZA0x1r7n2DJ0tScj/lrWmmkUwc2Sc2EZE4nGqrLE+2m1Qc4OIyNnAL4GLVbU8QrGFS6BrzgAGAx+KyBacNt0ZLaCTO9gy/oaqHlfVzcBanOQRq4K55u8A/wRQ1flAMs74SS1Zc+YTqlNrShbBzK8xA7jBfX0Z8IG6vUUxLOB1u00yT+Ikilhvw4YA16yqh1Q1R1W7q2p3nH6ai1U11octDqaM/wvnhgZEJAenWWpTRKMMrWCueRtwFoCIDMBJFi19as0ZwPXuXVGjgUOquqs5B2w1zVCqWikiNfNrxAHPqju/BlCoqjOAZ3CqqBtwahSTvYs4NIK87vuBdOAVtz9/m6pe7FnQzRTkNbc4QV53zcRiq4Eq4Kequs+7qJsnyGv+CfBXEbkdpylmSqx/CRSRf+A0Jea4fTG/BhIAVPUJnL6Z84ENQCnw7WafM8Z/Z8YYYyKgNTVDGWOMaSJLFsYYYwKyZGGMMSYgSxbGGGMCsmRhjDEmIEsWJqaJSDsRWer+7BaRHe7rg+7toaE+3xki0qghQkTkw7oe+BORKSLyWLDLmyMcxzStiyULE9NUdZ+qDlXVocATwEPu66FAwOEc3Cf1Dfa7MA2zZGFasjgR+as7b8M7IpICJ77p/05E5gA/EpFcEXlNRBa6P+Pc7U73q7UsEZEM97jpIvKqiKwRkRdrRiYWkbPc7Va48w0k1Q5IRL4tIuvcc48LdAF1xSYiPhHZIiJZftttEJEO9V1LA8e/R0SeEpF3gL8H+4s1rY8lC9OS9cEZjnsQcBD4lt+6LFU9XVUfAB7BqZGMcLd52t3mTuAHbk3lNOCYu3wY8GOcuRF6AuNEJBl4DrhSVU/CGR3hZv9g3CGif4OTJM5x9w/ka7G5A+C9AVziHncUzhwNXzRwLQ05BZikqlcHsa1ppazaaVqyzaq61H29COjut26a3+uzgYF+U5dkurWIT4AHReRFYLqqFrnbfKaqRQAistQ97hH3fOvcYzwP/AB42O88o4APVbXY3XcazthMDakvtmnA3cDfcCfqCrB9Q2ao6rEA25hWzpKFacn8R8+tAlL83pf4vfYBY+r4g3mfiLyFM8bOAndk3rqOG0/dQ0LXpbHj69QZm4jMB3qLSC7wTeC3AbZv6BwlDa00BqwZyhiAd4Bba96IyFD3316qukJV/w8oBPo3cIw1QHcR6e2+vw6YU2ubT4Ez3Du4EoDLmxqbOxDe68CDwOd+gwHWub0xzWXJwhi4DSgQZ2L71cBN7vIfi8hKEVmG019R7wyCqlqGM7LnKyKyAudOrCdqbbMLZ9a2+cB7wOJmxAZO09O1fLVJraHtjWkyG3XWGGNMQFazMMYYE5AlC2OMMQFZsjDGGBOQJQtjjDEBWbIwxhgTkCULY4wxAVmyMMYYE5AlC2OMMQH9f+9V54c4FD/cAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "plt.plot(theseTestRs,theseUtilities/(1.+myGamma))\n",
    "plt.xlabel(\"Threshold level r\")\n",
    "plt.ylabel(\"Utility\")\n",
    "plt.title(\"Utility/(1+$\\gamma$) as a function of threshold level \\n $\\gamma$ = \" + str(myGamma))\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 64,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "myGamma = 0.001\n",
    "theseTestRs = np.linspace(0,.99,num=100)\n",
    "theseUtilities = np.zeros(len(theseTestRs))\n",
    "index = 0\n",
    "for thisR in theseTestRs:\n",
    "    theseUtilities[index] = computeUtilityBidder(thisR,myGamma)\n",
    "    index +=1\n",
    "    \n",
    "plt.plot(theseTestRs,theseUtilities/(1.+myGamma))\n",
    "plt.xlabel(\"Threshold level r\")\n",
    "plt.ylabel(\"Utility\")\n",
    "plt.title(\"Utility/(1+$\\gamma$) as a function of threshold level \\n gamma = \" + str(myGamma))\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 65,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "myGamma = 10.\n",
    "theseTestRs = np.linspace(0,.99,num=100)\n",
    "theseUtilities = np.zeros(len(theseTestRs))\n",
    "index = 0\n",
    "for thisR in theseTestRs:\n",
    "    theseUtilities[index] = computeUtilityBidder(thisR,myGamma)\n",
    "    index +=1\n",
    "    \n",
    "plt.plot(theseTestRs,theseUtilities/(1.+myGamma))\n",
    "plt.xlabel(\"Threshold level r\")\n",
    "plt.ylabel(\"Utility\")\n",
    "plt.title(\"Utility/(1+$\\gamma$) as a function of threshold level \\n gamma = \" + str(myGamma))\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 68,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "myGamma = 1000.\n",
    "theseTestRs = np.linspace(0,.99,num=100)\n",
    "theseUtilities = np.zeros(len(theseTestRs))\n",
    "index = 0\n",
    "for thisR in theseTestRs:\n",
    "    theseUtilities[index] = computeUtilityBidder(thisR,myGamma)\n",
    "    index +=1\n",
    "    \n",
    "plt.plot(theseTestRs,theseUtilities/(1.+myGamma))\n",
    "plt.xlabel(\"Threshold level r\")\n",
    "plt.ylabel(\"Utility\")\n",
    "plt.title(\"Utility/(1+$\\gamma$) as a function of threshold level \\n gamma = \" + str(myGamma))\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 126,
   "metadata": {},
   "outputs": [],
   "source": [
    "def computeUtilityAndPlot(myGamma,numElements=100):\n",
    "    theseTestRs = np.linspace(0,.99,num=numElements)\n",
    "    theseUtilities = np.zeros(len(theseTestRs))\n",
    "    index = 0\n",
    "    for thisR in theseTestRs:\n",
    "        theseUtilities[index] = computeUtilityBidder(thisR,myGamma)\n",
    "        index +=1\n",
    "    \n",
    "    plt.plot(theseTestRs,theseUtilities/(1.+myGamma))\n",
    "    plt.xlabel(\"Threshold level r\")\n",
    "    plt.ylabel(\"Utility\")\n",
    "    plt.title(\"Utility/(1+$\\gamma$) as a function of threshold level \\n gamma = \" + str(myGamma))\n",
    "    plt.show()\n",
    "    optimalR = theseTestRs[np.argmax(theseUtilities)]\n",
    "    DeltaOptimalThreshMinusTruthful = (np.max(theseUtilities) - theseUtilities[0])/(1.+myGamma)\n",
    "    print(\"Optimal R is \" + str(optimalR))\n",
    "    print(\"Difference optimalThresholded - truthful :  \"+ str(DeltaOptimalThreshMinusTruthful))\n",
    "    return(optimalR)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 127,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Optimal R is 0.832079207920792\n",
      "Difference optimalThresholded - truthful :  0.026688667927735013\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "0.832079207920792"
      ]
     },
     "execution_count": 127,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "computeUtilityAndPlot(myGamma=1.0,numElements=10**4)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 128,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Optimal R is 0.0\n",
      "Difference optimalThresholded - truthful :  0.0\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "0.0"
      ]
     },
     "execution_count": 128,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "computeUtilityAndPlot(myGamma=.1,numElements=10**4)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 129,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Optimal R is 0.8168316831683168\n",
      "Difference optimalThresholded - truthful :  0.010953181183490165\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "0.8168316831683168"
      ]
     },
     "execution_count": 129,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "computeUtilityAndPlot(myGamma=.5,numElements=10**4)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 130,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Optimal R is 0.8095049504950494\n",
      "Difference optimalThresholded - truthful :  0.0014127082475099717\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "0.8095049504950494"
      ]
     },
     "execution_count": 130,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "computeUtilityAndPlot(myGamma=.3,numElements=10**4)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 131,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Optimal R is 0.8085148514851485\n",
      "Difference optimalThresholded - truthful :  1.6351780079274014e-05\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "0.8085148514851485"
      ]
     },
     "execution_count": 131,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "computeUtilityAndPlot(myGamma=.275,numElements=10**4)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 132,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Optimal R is 0.8085148514851485\n",
      "Difference optimalThresholded - truthful :  4.9665396481224975e-06\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "0.8085148514851485"
      ]
     },
     "execution_count": 132,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "computeUtilityAndPlot(myGamma=.2748,numElements=10**4)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Including random reserve prices in the 1st stage"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 111,
   "metadata": {},
   "outputs": [],
   "source": [
    "def functionUtilityRAboveMonopolyPriceOneStratUnifRandomReserves(r,myGamma=1.):\n",
    "    #uses random reserves unif[0,1] in the first stage\n",
    "    rP = r*(1-r)\n",
    "    t1 = (rP**2)*(np.log(1-r)+1./(1.-r)-1.)\n",
    "    t2 = 1/12. - (r**3)*(1/3.-r/4.)\n",
    "    t3 = 1/6 - (rP**2)*(.5-rP/3.)\n",
    "    utility = t1 + t2 + myGamma * t3\n",
    "    return(utility)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 112,
   "metadata": {},
   "outputs": [],
   "source": [
    "def functionUtilityRBelowMonopolyPriceOneStratUnifRandomReserves(r,myGamma = 1.):\n",
    "    #uses random reserves unif[0,1] in the first stage\n",
    "    rP = r*(1-r)\n",
    "    rP2 = .5 #reserve price in the second stage. The monopoly price\n",
    "    t1 = (rP**2)*(np.log(1-r)+1./(1.-r)-1.)\n",
    "    t2 = 1/12. - (r**3)*(1/3.-r/4.)\n",
    "    t3 = 1/6 - (rP2**2)*(.5-rP2/3.)\n",
    "    utility = t1 + t2 + myGamma * t3\n",
    "    return(utility)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 113,
   "metadata": {},
   "outputs": [],
   "source": [
    "def computeUtilityBidderRandomReserves(r,myGamma = 1.):\n",
    "    if r>.5:\n",
    "        utility = functionUtilityRAboveMonopolyPriceOneStratUnifRandomReserves(r,myGamma)\n",
    "    else:\n",
    "        utility = functionUtilityRBelowMonopolyPriceOneStratUnifRandomReserves(r,myGamma)\n",
    "    return(utility)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 114,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.22653346599589289"
      ]
     },
     "execution_count": 114,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "computeUtilityBidderRandomReserves(.7)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 122,
   "metadata": {},
   "outputs": [],
   "source": [
    "def computeUtilityRandomReservesAndPlot(myGamma,numElements=100):\n",
    "    theseTestRs = np.linspace(0,.99,num=numElements)\n",
    "    theseUtilities = np.zeros(len(theseTestRs))\n",
    "    index = 0\n",
    "    for thisR in theseTestRs:\n",
    "        theseUtilities[index] = computeUtilityBidderRandomReserves(thisR,myGamma)\n",
    "        index +=1\n",
    "    \n",
    "    plt.plot(theseTestRs,theseUtilities/(1.+myGamma))\n",
    "    plt.xlabel(\"Threshold level r\")\n",
    "    plt.ylabel(\"Utility\")\n",
    "    plt.title(\"Utility/(1+$\\gamma$) as a function of threshold level \\n gamma = \" + str(myGamma) + \"\\n Random reserves in 1st stage\")\n",
    "    plt.show()\n",
    "    optimalR = theseTestRs[np.argmax(theseUtilities)]\n",
    "    DeltaOptimalThreshMinusTruthful = (np.max(theseUtilities) - theseUtilities[0])/(1.+myGamma)\n",
    "    print(\"Optimal R is \" + str(optimalR))\n",
    "    print(\"Difference optimalThresholded - truthful :  \"+ str(DeltaOptimalThreshMinusTruthful))\n",
    "    return(optimalR)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 123,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Optimal R is 0.8039603960396039\n",
      "Difference optimalThresholded - truthful :  0.03242086286099452\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "0.8039603960396039"
      ]
     },
     "execution_count": 123,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "computeUtilityRandomReservesAndPlot(myGamma=1.0,numElements=10**4)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 124,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYsAAAE5CAYAAABh4gz1AAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDIuMi4yLCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvhp/UCwAAIABJREFUeJzt3XmcHHWd//HXe2aSkJOEJBy5EwhHAhhgCCiKrNyo4CrIIUj8scu6yrresrsuIqKLN7DiA1gFFGEBUTArQTwQ5CbhJpwh55AQEnKSe2Y+vz+qJlQ6M9M9k6me6Zn38/HopKq+R32/3T396fpW17cUEZiZmbWmqrMbYGZmXZ+DhZmZFeVgYWZmRTlYmJlZUQ4WZmZWlIOFmZkV5WBhZmZFOViYmVlRDhZmZlaUg4WZmRXlYNHFSJot6ah0eb6kY5pL66B9/Zekz3dUfSXs73FJk8u1v1JI2kfSU5LWSvpcmffdoa9nG/bbpj4Xvg9zbFe791OsrKQbJF3a0fstVbmewzw5WORIUkjaq2DbxZJ+lS5v9waKiMkRcV9z9WXT2vPmkzRCUl26PBz4JHBNJv0CSbMkbZJ0Q1vqLtEPgEtyqHdHfBW4LyIGRsSVee2kra91zlrtc3f4YLOO52DRs5wE/CFdngbMiIgNmfTFwKXAda1Vkga8i9ux/+nA30naox1l8zIWmN3ZjSiz3PosqSaPeq3zOVh0Ekk3AmOA/5P0tqSvpttb/FbXlNZcWUlfkfSbgvz/LenyzKaTgBnp8onA/dn8EfHbiLgTeKudfdpJ0jpJ/1aw/VFJZ0XERuAJ4LhW6rhQ0mvpEMkLkv4+k/Y1Sa+naS9LOrqtdRTkuxf4O+An6fO4d7p9myPC7BBG+hp8WdKzklZLulXSTpm8oyX9VtIySW9J+kkpr7Wk/STdJ2lVOjx1ckFbW91vQd4W62qpz5n0ZtsKTGmlz/PT1+ZZYJ2kmvQo9jfp8zAvO9xV5HVsbT+tPkcF/ThI0pPpPm4Fmn2uWijbbNvT99XtBXmvkHRla+W6jYjwI6cHEMBeBdsuBn6VLs8HjilI37qtML1I2h7AOmBwul4DvAkckq73ApYDA9P1ZcChLbT7UuCGVvp1MXBxC2nHAi9l1k8DngSUrl8J/KiVuk8DRpB8kTk97dMewD7AImBEmm8csGdb6mgh733AP7T2ugE3AJdmnvfH0/p3AV4EPp2mVQPPAD8G+pN8QL232GudvjZzgH8HegMfANYC+xTkbXa/BXWWUtd2fW7pPVjKvtP0p4HRQN/0eX8CuChtwwRgLnB8a69jkee21X6x7d9Gb2AB8IW03KnAlqbXsLX+Fmn7WGA9MCjzei8BDm+tXEuvf6U9fGTRTUTEEuBvJB+UACcAyyPiiXT9SOCZiFibrg8m+WPraA8B49Nvl72AbwNfi/QvJt3n4JYKR8SvI2JxRDRGxK3Aq8BUoAHoA0yS1Csi5kfEa22so6Ncmda/Avg/YEq6fSrJB91XImJdRGyMiAdLqO9wYABwWURsjoh7gd8DZ5a43/bU1VbF9n1lRCyKZFjzUGB4RFyStmEu8D/AGRR/HVvaT1v6dThJkLg8IrZExO3AzBL72WLbI2IByRefj6R5PwCsj4hHi/S5W3CwyFcDyZs2qxfJt5w8/AI4O10+G7gxk5YdggJYCQwstWJJv08P/1cBFwIXNq1L+n1TvohYTzKMNR44H1gQEX/KVDUQWNXKfj4p6enMvvYHhkXEHODzJEc1b0q6RdKIttRRal9L8EZmeT3Jhxgk36wXRER9G+sbASyKiMbMtgXAyBL325662qrYvhdllscCIzLvj1UkRwS7lfA6trSftvRrBPB65gtKU95StNj2NP1m3glQZ6XrpZSreA4W+VpIcpidNZ533rg7cpvC5sreCRwoaX/gQ8BNmbSTgLsy688C24xXt7qziA9FxOCIGAxcRvINb3D6+FBB9jnAwcDXga8VpO1HMlSzHUljSb6NXQAMTff1PKC0DTdHxHtJ/jAD+G5b6yjReqBfZn33EsstAsao+ZO8rb3Wi4HRkrJ/j2OA10vcb0fX1Z73ZbbMImBe5v0xOJJfXp0Epb2OzWhLv5YAIyWpIG8pWm078GvgKEmjgL/nnWBRrFzFc7DI163A1yWNklSVnsz8MNB0kmwpydhme2xXNpITyLeTvIEfj4iFAJLGA30i4qVM9hnA+7Pl06GjnUjGYquVnLBuz69b5gDfB/4aEU9m6u8DHAL8qYVy/Uk+PJal+T9FclTQdG3AB9I6NgIbSI7cSq6jDZ4GzpJULekECp6nVjxO8kF1maT+6fN3RJrW2mv9GMl5la9K6qXk2osPA7e0sd0dVdeOvC8heR7WpCey+6bP4/6SDm3D61ioLf16BKgHPpe+pz9K6cOQLbYdICKWkZzzuZ4kOLxYSrnuwMEiX5cADwMPkgz7fA/4REQ8n6b/F0kwWSXpy22su6WyvwAOYNshqA+y7RAUwC+BkyT1zWz7Oskf74Ukw1gb0m1tNYfk8Luw7Mkkv+9f3FyhiHgB+CHJH/vStB8Ppcl9SI5olpMMVexKcpjfljpK9a8kH0SrgE+QHLEVFRENabm9SI4q60hOsEMrr3VEbCZ5bk4k6d9PgU8WBPeSdFBdO/K+zD4PU4B5aTt+BuxMia9jM3WW3K8070dJfh6+kuQ1+G0HtL3JzSQ/TLi5jeUqWtMvVKybkDQGeAnYPSLWpNtmAD+JiBkFeb8DvBkRl29f0w614XPA+yLitILtjwHnZYKlmVUIX0DTjaTjuV8EbmkKFKn7gL8W5o+Iot/o2mkyyVBO4f4Oy2l/ZpYzB4tuQlJ/kmGXBSQ/m90qIr5X5uYcwLYn082swnkYyszMivIJbjMzK8rBwszMinKwMDOzohwszMysKAcLswom6Vol03w3SprWTPoXJL2hZMrv69Irp1uq62hJL0laL+mv6dQpZoCDhVmlewb4DMlsqNuQdDzJ1fhHk8xRNgH4ZnOVSBpGcpXzf5JMDz6LZLoaM8DBwiqcpOPSb9arJf1U0v2S/iFN21PSvUpuQrRc0k2SBmfKzldy06hnldy06eeSdpN0t5Kb5vxZ0pA07zglN0X6lKRFklZK+nQ639Gz6dQYP8nU3eq+O0pEXBURfyGZZ6nQucDPI2J2RKwEvkUyBUZzPgrMTqd330gyK+y7JO3b0W22yuRgYRUr/TZ8O/BvwFDgZeA92Swk8xyNIJntdjTJh2DWx0hu2LQ3ydw+d5PMVTSM5O+j8G5nhwETSeYbuhz4D5J5giYDH5fUNOlgKfvO9qUp4DT3+Gkpz0czJrPtDL/PALtJGlosb0SsA15Lt5v5Cm6raCeRfBv+LYCS21tunfguvXfCnHR1maQfAd8oqOO/I2JpWv4BkrmynkrX7yAZwsn6VvrN+4+S1gH/GxFvZsofBNxf4r63iogD29b1kgwAVmfWm5YHsv2tcweQztRbkL/ke55Y9+ZgYZVsBJmb7kRESKprWpe0K8ltXN9H8qFXRTILadbSzPKGZtYLb/JTUv4S9523t4FBmfWm5ebukFiYtyl/HndTtArkYSirZEuAUU0rkpRdJxkGCuDAiBhEMu16W26CtCPatG9JsyW93cLj6na2YTbwrsz6u4ClEVF4VLFd3nSusT3T7WYOFlbR7gIOkPQRJTdp+izb3tVuIMk35lWSRgJfKWPb2rTviJgcEQNaeHy6pXKSeiu5YZWAXkpuuNT0d/1L4DxJk9IT9V8HbmihqjuA/SV9LK3vIuDZ9txTw7onBwurWBGxHDiN5KZSbwGTSH7yuSnN8k2S27uuJgksJd0Ap4OUa99/JBn+eg9wbbp8JEBE/IHkufkryWzEC8icN0mPZj6R5l1GcrL/2yTDZYcBZ+TUZqtAnnXWuo30G3Udyd0It7t/h5m1n48srKJJOl7S4PTK5H8nGY55tJObZdbtOFhYpXs3yfUAy0muk/hIRGzo3CaZdT8ehjIzs6J8ZGFmZkU5WFjZSZom6cHObkelk/Q+SS93djusZ3CwMADSSfLWpReBvS7pR5KqO7td1rKIeCAi9mlPWUl7SJouaXH62o8rsVy7A72/JFQ2BwvLeldEDADeTzJR3v/r5PZ0qPTCvW6znx3UCPyB5NoKs6IcLGw76SR4DwFTmralU3O/mE7dPVfSP2XSjpJUJ+lLkt6UtETSpzLpQ9NvsWskPU4yjQSZ9PdImplOMz5T0nsyafdJulTSw+lRz/+l9d2U1jezpW/FmWnFz5O0ELg33X54Wt8qSc9IOipTZlrav7WS5jVdtJam/b/0OVgp6R5lbg6U7uezkl4FXpV0taQfFLTnd5K+mC6PkPQbScvS/Xwuk2+qpFlp/5amkxA217+jCubCmi/py0pmsF0t6db0auztRMTSiPgpMLOFurd7HiTtB1wNvDt9LVbtaFlJH5T0VNrXRZIuLqjrk5IWKJnq/T/TPh6TplVJulDSa2n6bZJ2aa5N1gEiwg8/IJnHaK90eV+SeZe+kEn/IMmHvEiOPNYDB6dpRwH1wCVAL5LZYNcDQ9L0W4DbgP7A/sDrwINp2i4kVwyfQzKx5Znp+tA0/T6S2Vv3BHYGXgBeIZkWvIZkSovrW+jTuLRfv0z33RcYSXK190kkX5aOTdeHp3nWAPuk5fcAJqfLH0nbsV+6368DDxc8f39K+9OX5CrqRbzzi8MhJFdXj0j3+wTJlBq9SW5KNBc4Ps37CHBOujwAOLyF/h0F1GXW5wOPp/vYBXgR+HSR170mbfu4zLbWnodpTa9dC/W1qWzahwPS5+RAkokZP5KmTSKZMuW96fP0A2ALcEya/nmSa2pGAX2Aa0hmAe70v6fu+Oj0BvjRNR7pB8YaYF26/L9An1by3wn8a7p8VPpBWJNJfxM4HKhO/8D3zaR9h3eCxTnA4wV1PwJMS5fvA/4jk/ZD4O7M+oeBp1to47i0LxMy274G3FiQ7x6SGwX1B1aRDM30LchzN3BeZr2KJCCOzTx/H8ikC1gIHJmu/yNwb7p8GLCwoP5/Iw16wN9IpgsZVuQ1O4rtg8XZmfXvAVcXqaOlYNHS8zCN4sGiXWXTPJcDP06XL8p++AP9gM28EyxeBI7OpO+RvtdqWtuHH+17eBjKsg4m+SZ7OskHWv+mBEknSnpU0op0COEkkhsENXkrIuoz6+vTuoaTfCAtyqQtyCyPKFhvSh+ZWW/rNOKFsvseC5ymzM2FSL657hHJDX9OBz4NLJF0l965U9xY4IpMmRUkASHbzm2mSyc5ojoz3XQWcFOmrhEFbfh3YLc0/TySmzG9lA6zfahI/7LeyCw3vQZtUuR56NCykg5Tcr/vZZJWp+Wa3leFU9CvZ9v7cIwF7sg8hy8CDbzzPFoHcrCwbUTiNpJv9xcBKJlK4zckwwC7RcRgYAalTfe9jGSIanRm25jM8mKSP3oK0l9vVweal73ydBHJkcXgzKN/RFwGEBH3RMSxJN9SXwL+J1PunwrK9Y2Ih1vYDyRHZ6em5zYOI3kOm+qaV1DXwIg4KW3DqxFxJrAr8F3gdiVThpdNK89D0at421j2ZmA6MDoidiY5r9H0viqcgr4vyR0RmywCTix4HneKiI5871jKwcJachlwvqTdScaL+5B+8Es6ETiulEoiooFkxtWLJfWTNIlkyKfJDGBvSWdJqpF0OslY9e87sC9ZvwI+rGROqWolU3ofJWmUkvtvn5x+MG8iGS9vSMtdDfybpMkAknaWdFprO4rkjnvLgJ8B90RE0wnhx4E1kr4mqW/ajv0lHZrWfbak4RHRSDKkQ6YdHSY9+d0nXe3TdDK8yPOwFBglqXcLdba17EBgRURslDSV5Aisye0kr9V70jLfZNsvKFcD3276oYGk4ZJOacdTYSVwsLBmRcRzwP3AVyJiLcm9qG8jOfl8Fsm3wVJdQDIc8gbJ/RSuz+znLeBDwJdIhhi+CnwokunHO1xELAJOIRn2WUby7fQrJH8LVWk7FpMMM70f+Exa7g6Sb/m3SFoDPA+cWMIu/5fkZPzNmTY0kJxrmQLMI5nX6mckJ/ABTgBmS3obuAI4I5JbuXa0DSQf5pAcATTNqdXi80Dyi7LZwBuSmnuN2lr2M8AlktaSHMne1lRRRMwG/oVkOG8JyV373uSdKeivIHkf/jEt/yjJEZzlwHNDmVlFkDSA5EhrYkTM6+z29DQ+sjCzLkvSh9Phy/4k58yeI/nVl5WZg4WZdWWnkAxpLQYmkgzJeTikE3gYyszMiqqEOWxKMmzYsBg3blxnN8PMrKI88cQTyyNieLF83SZYjBs3jlmzZnV2M8zMKoqkwotim+VzFmZmVpSDhZmZFeVgYWZmRTlYmJlZUQ4WZmZWlIOFmZkV5WBhZmZFdZvrLMzMurKIYMnqjSxZvYGlazaxbO0mNm5pYHN9Iw0RDOhTw8Cdahg+sA9jh/Zn9JB+9K7pOt/nHSzMzHKwZPUGHpu7gpnzV/DSG2t5+Y21vL2pvnjBVHWV2G+PgdSO3YXDJwzl/XsPp2/v6hxb3DoHCzOzDrCloZHH5q7gntlv8MCry5j/1noABvapYb89BvHRg0ey924DGTmkL7sP2onhA/vQr3c1vaqrELBucwNrN25h6ZpNzF++jteWvc1TC1dxy8yF3PDwfPr1rubv9t2VMw8dwxF7DUUq5UaVHcfBwsysnRoag4fmLOfOp1/nLy++yeoNW+jbq5oj9hrK2YeP5fAJQ9lvj0FUVxX/YN+5bxU79+3FqCH9OGTskK3btzQ08vi8Fcx4bgl3P/8Gdz27hIm7DuD8Iyfw0YNHlVR3R+g2s87W1taG54Yys3JY+NZ6bn9iEbc/Ucfi1RsZtFMNx07aneMn78aRew9np175DBdt3NLA759dwvUPzWP24jXsvdsAvnbCvhy9327trlPSExFRWzSfg4WZWXERwYNzlvPzB+dx38vLkODIicP5eO1ojpm0K31qync+ISK4+/k3+ME9LzN3+TpOmLw7P/3EwVS14yij1GDhYSgzs1Zs3NLA9KcXc91D83jpjbUMG9Cbzx8zkY/XjmbE4L6d0iZJnHTAHhw7aTeuf2ge6zY1tCtQtIWDhZlZMzZuaeCmxxZy9f2vsWztJvbdfSDfP/VATp4yoqxHEa3pVV3F+UfuWZZ9OViYmWVs2NzATY8t4Or757L87U28e8JQLj99Cu/Zs/y/QOpKcg0Wkk4ArgCqgZ9FxGUF6UcClwMHktxb9/ZMWgPJzdkBFkbEyXm21cx6to1bGvjVowu4+v7XWP72Zo7Yayg/Pfpgpo7fpbOb1iXkFiwkVQNXAccCdcBMSdMj4oVMtoXANODLzVSxISKm5NU+MzOAxsbgd8+8zg/ueYXXV23gvXsN4/PHTKR2nINEVp5HFlOBORExF0DSLcApwNZgERHz07TGHNthZtasB15dxmV3v8TsxWvYf+QgvnfqgRyx17DOblaXlGewGAksyqzXAYe1ofxOkmYB9cBlEXFnYQZJ5wPnA4wZM2YHmmpmPckLi9fwX3e/yAOvLmfUkL5cccYUPnzgiNx/UVTJ8gwWzT3rbbmoY0xELJY0AbhX0nMR8do2lUVcC1wLyXUW7W+qmfUEqzds4Yd/fJlfPbqAQX178fUP7sc57x7bZX7d1JXlGSzqgNGZ9VHA4lILR8Ti9P+5ku4DDgJea7WQmVkzGhuD3zxZx2V3v8TK9Zs55/CxfPHYfdi5X6/OblrFyDNYzAQmShoPvA6cAZxVSkFJQ4D1EbFJ0jDgCOB7ubXUzLqtFxav4aLfPc+sBSs5eMxgfnneVCaP2Lmzm1VxcgsWEVEv6QLgHpKfzl4XEbMlXQLMiojpkg4F7gCGAB+W9M2ImAzsB1yTnviuIjln8UILuzIz286ajVv40R9f4ZePzGdwv95879QDOfXgUT4v0U6eG8rMupWI4I6nXuc7M17irXWbOPuwsXz5OA85tcRzQ5lZj/PSG2u46M7ZPD5/BVNGD+b6aYdywCgPOXUEBwszq3hrN27hx396lV88Mp9BO9Xw3Y8dwGmHjPaQUwdysDCzihURTH9mMZfe9SLL397EWVPH8JXj92Fwv96d3bRux8HCzCrSK0vX8p93Ps9j81bwrlE78/Nzazlw1ODObla35WBhZhXl7U31XPHnV7juofkM3KmG//roAZxe6yGnvDlYmFlFiAj+79klfPuuF3hz7SbOOHQMXz1+H4b095BTOThYmFmX9+rStVz0u9k8MvctDhi5M9ecU8uU0R5yKicHCzPrstZtqufKv7zKzx+cR/8+NVz6kf05c+oYqj3kVHYOFmbW5UQEdz23hEt//yJvrNnI6bWj+eoJ+zB0QJ/OblqP5WBhZl3KK0vX8o10yGnyiEH89OyDOXjMkM5uVo/nYGFmXcLajVu44s+vcsPD8z3k1AU5WJhZp4oI7nw6mctp+dubOOPQ0Xzl+H3Zxb9y6lIcLMys07yweA3fmP48M+ev5F2jB/OzT9byLv/KqUtysDCzslu1fjOX//lVfvnIfHbu24vLPnoAH/eFdV2ag4WZlc3m+kZufHQBV/7lVdZu3MInDhvLl47b23M5VQAHCzPLXUTw5xff5DszXmTe8nW8b+Iw/uOD+7Hv7oM6u2lWIgcLM8vVC4vXcOldL/Dwa2+x5/D+XD/tUI7aZziSh5wqiYOFmeXijdUb+fGfXuG2Jxaxc99efPPkyZx12Bh6VVd1dtOsHXINFpJOAK4guQf3zyLisoL0I4HLgQOBMyLi9oL0QcCLwB0RcUGebTWzjrFy3Wauvv81bnh4Po0RnHfEeP7lAxN9W9MKl1uwkFQNXAUcC9QBMyVNj4gXMtkWAtOAL7dQzbeA+/Nqo5l1nHWb6rnuwXlc+7e5vL25nr8/aCRfOGZvRu/Sr7ObZh0gzyOLqcCciJgLIOkW4BRga7CIiPlpWmNhYUmHALsBfwCK3kzczDrHpvoGbnl8Ef9976ssf3szx07ajS8ftw/77D6ws5tmHSjPYDESWJRZrwMOK6WgpCrgh8A5wNEd3zQz21EbtzRw68xFXH3/ayxZvZHDxu/CNefsyyFjPY9Td5RnsGjupw5RYtnPADMiYlFrv5iQdD5wPsCYMWPa3EAza7sNmxu46bEFXPO3uSxbu4nasUP47scO5H0Th/kXTt1YnsGiDhidWR8FLC6x7LuB90n6DDAA6C3p7Yi4MJspIq4FrgWora0tNRCZWTus2biFmx5dyM8emMtb6zbz7glDufKMgzh8wi4OEj1AnsFiJjBR0njgdeAM4KxSCkbEJ5qWJU0DagsDhZmVR93K9dzw0HxumbmItzfVc+Tew/ncB/aidtwund00K6PcgkVE1Eu6ALiH5Kez10XEbEmXALMiYrqkQ4E7gCHAhyV9MyIm59UmMyvd04tW8bMH5nL3828A8KED9+Af3juBA0bt3Mkts86giO4xelNbWxuzZs3q7GaYVbSNWxqY8dwSbnpsIU8sWMnAnWo4a+oYzn3POEYM7tvZzbMcSHoiIor+4tRXcJsZc95cy82PLeI3T9axesMWJgzrz39+aBKnHzqaAX38MWEOFmY91uoNW7j7uSX89snXeXz+CnpVi+Mn785Zh43h3ROG+qS1bcPBwqwH2VTfwF9fWsadT73OvS+9yeaGRsYP68+FJ+7LqYeMYtiAPp3dROuiHCzMurl1m+r52yvL+OMLS/nLi0tZs7GeYQP68InDx/CRKSM5cNTOPoqwohwszLqhupXreeDV5fzphaU8OGc5m+sbGdKvF8dO2p2Tp4zgiD2HUuPZX60NHCzMuoEV6zbz6Ny3eHDOch6es5z5b60HYNSQvpx92FiOm7wbtWOHOEBYuzlYmFWYLQ2NvPzGWp5auJKnFq7iqUWrmLd8HQAD+tRw+IRdOPc94zhir2FM3HWAh5isQzhYmHVRqzdsoW7lehatWM8rS9/m5aVreXXpWuYuW0d9Y3J91LABfThozGBOPWQUh0/YhQNHDfbNhSwXDhZmZRARPFO3mpXrN7O5vpHN9Y1saWhk3eYGVq3bzMr1W1i1fjMr129myeqNvL5yA2s31W9Tx5hd+rH3bgM4Zr/d2G+PQRw0ZjAjB/f1kYOVhYOFWRnMXryGj1z1UIvp/XtXM7hfb4b078WoIf04fMJQRg7uy8ghfRk9pB977tqffr3952qdx+8+szJ4Oz1KuOSUyRw8Zgh9aqroVV1Fv97V7NyvF31qqju5hWatc7AwK6O9dh3A/iM9EZ9VHp8JMzOzohwszMysKAcLszLoJncCsB7MwcKsjNTsrenNuj4HCzMzK8rBwszMinKwMCuDwCctrLLlGiwknSDpZUlzJF3YTPqRkp6UVC/p1Mz2sZKekPS0pNmSPp1nO83MrHW5XZQnqRq4CjgWqANmSpoeES9ksi0EpgFfLii+BHhPRGySNAB4Pi27OK/2mpWDp3GySpXnFdxTgTkRMRdA0i3AKcDWYBER89O0xmzBiNicWe2Dh8vMzDpVnh/CI4FFmfW6dFtJJI2W9Gxax3d9VGFm1nnyDBbNHXCXfJYvIhZFxIHAXsC5knbbbgfS+ZJmSZq1bNmyHWiqWc58ftsqXJ7Bog4YnVkfBbT56CA9opgNvK+ZtGsjojYiaocPH97uhpqZWevyDBYzgYmSxkvqDZwBTC+loKRRkvqmy0OAI4CXc2upWZn4/LZVqtyCRUTUAxcA9wAvArdFxGxJl0g6GUDSoZLqgNOAayTNTovvBzwm6RngfuAHEfFcXm01M7PW5Xo/i4iYAcwo2HZRZnkmyfBUYbk/AQfm2TYzMyudf5JqVgY+v22VzsHCrIzkq/KsQjlYmJlZUQ4WZmZWlIOFWRn4TnlW6RwszMysKAcLszLy+W2rVA4WZmZWlIOFmZkV5WBhVga+rapVOgcLMzMrysHCrIx8ftsqlYOFmZkV5WBhVga+KM8qXUnBQtL+eTfEzMy6rlKPLK6W9Likz0ganGuLzLoxX5RnlaqkYBER7wU+QXJP7VmSbpZ0bK4tMzOzLqPkcxYR8SrwdeBrwPuBKyW9JOmjeTXOzMy6hlLPWRwo6cck99L+APDhiNgvXf5xju0z6xZ8ftsqXalHFj8BngSUMxuIAAASI0lEQVTeFRGfjYgnASJiMcnRRrMknSDpZUlzJF3YTPqRkp6UVC/p1Mz2KZIekTRb0rOSTm9bt8zMrCOVGix+GxE3RsSGpg2S/hUgIm5sroCkauAq4ERgEnCmpEkF2RYC04CbC7avBz4ZEZOBE4DLfWLdugef4bbKVGqw+GQz26YVKTMVmBMRcyNiM3ALcEo2Q0TMj4hngcaC7a+k50iajl7eBIaX2FYzM+tgNa0lSjoTOAsYL2l6Jmkg8FaRukcCizLrdcBhbW2gpKlAb+C1tpY1M7OO0WqwAB4GlgDDgB9mtq8Fni1Strnj7Tad55O0B3AjcG5ENDaTfj5wPsCYMWPaUrVZWYUv4bYK12qwiIgFwALg3e2ou47kuowmo4DFpRaWNAi4C/h6RDzaQvuuBa4FqK2t9V+jdXm+KM8qVavnLCQ9mP6/VtKazGOtpDVF6p4JTJQ0XlJv4AxgepEyTfvtDdwB/DIifl1KGTMzy0+rwSK9cpuIGBgRgzKPgRExqEjZeuAC4B6S6zNui4jZki6RdDKApEMl1QGnAddImp0W/zhwJDBN0tPpY8oO9dTMzNqt2AnuXVpLj4gVRdJnADMKtl2UWZ5JMjxVWO5XwK9aq9uskniM1CpdsRPcT5C8z1s6WT2hw1tkZmZdTrET3OPL1RCznsDnt61SFRuG2jciXpJ0cHPpTdN+mJlZ91ZsGOqLJNcx/LCZtCCZSNDMzLq5YsNQ56eLJ0bExmyapJ1ya5VZd+Mz3FbhSp0b6uESt5mZWTdU7JzF7iRzPPUtOG8xCOiXZ8PMuiP5Em6rUMXOWRxPMrvsKOAHme1rgX/PqU1mZtbFFAsWw4Dfpw9IRl6XAQ9GxLw8G2ZmZl1HsXMWAwoeA4Fa4G5JZ+TcNrNuI3yG2ypcsV9DfbO57ek0IH8muaGRmZXIZyysUpX6a6htpHNC+X1vZtZDtCtYSPoAsLKD22JmZl1UsZ/OPsf2lxPtQnITo+buy21mzfCN8qzSFfs11IcK1gN4KyLW5dQeMzPrgkq5raqZdRBfk2eVql3nLMzMrGdxsDAzs6JyDRaSTpD0sqQ5ki5sJv1ISU9Kqpd0akHaHyStkvT7wnJmlcYnuK3S5RYsJFUDVwEnApOAMyVNKsi2kGTuqZubqeL7wDl5tc/MzEqX55HFVGBORMyNiM0kV3ufks0QEfMj4lmgsbBwRPyFZMJCs25DvpbVKlSewWIksCizXpduMzOzCpNnsGjuK1SHjtxKOl/SLEmzli1b1pFVm5lZRp7Bog4YnVkfRXLld4eJiGsjojYiaocPH96RVZt1KJ/ftkqXZ7CYCUyUNF5Sb+AMYHqO+zPr8nxRnlWq3IJFRNQDFwD3AC8Ct0XEbEmXSDoZQNKhkuqA04BrJM1uKi/pAeDXwNGS6iQdn1dbzcysdcXmhtohETEDmFGw7aLM8kyS4anmyr4vz7aZmVnpfAW3WRmEr8qzCudgYWZmRTlYmJlZUQ4WZmZWlIOFmZkV5WBhVgY+vW2VzsHCzMyKcrAwKyNfwW2VysHCzMyKcrAwKwNfk2eVzsHCzMyKcrAwKyPfKc8qlYOFmZkV5WBhZmZFOViYlYXPcFtlc7AwM7OiHCzMysgX5VmlcrAwM7OiHCzMzKyoXIOFpBMkvSxpjqQLm0k/UtKTkuolnVqQdq6kV9PHuXm20yxvvoLbKl1uwUJSNXAVcCIwCThT0qSCbAuBacDNBWV3Ab4BHAZMBb4haUhebTUrF5+zsEqV55HFVGBORMyNiM3ALcAp2QwRMT8ingUaC8oeD/wpIlZExErgT8AJObbVzMxakWewGAksyqzXpdvyLmtmZh0sz2DR3AF3qSO3JZWVdL6kWZJmLVu2rE2NMysnn7KwSpdnsKgDRmfWRwGLO7JsRFwbEbURUTt8+PB2N9TMzFqXZ7CYCUyUNF5Sb+AMYHqJZe8BjpM0JD2xfVy6zayiedZZq1S5BYuIqAcuIPmQfxG4LSJmS7pE0skAkg6VVAecBlwjaXZadgXwLZKAMxO4JN1mZmadoCbPyiNiBjCjYNtFmeWZJENMzZW9Drguz/aZmVlpfAW3WRn4ojyrdA4WZmZWlIOFWRn5Cm6rVA4WZmZWlIOFmZkV5WBhVgbha7itwjlYmJWRT1lYpXKwMDOzohwszMysKAcLszLwRXlW6RwszMysKAcLszLyRXlWqRwszMysKAcLMzMrysHCrAx8ftsqnYOFmZkV5WBhVlY+w22VycHCzMyKcrAwK4PwVXlW4XINFpJOkPSypDmSLmwmvY+kW9P0xySNS7f3lnS9pOckPSPpqDzbaWZmrcstWEiqBq4CTgQmAWdKmlSQ7TxgZUTsBfwY+G66/R8BIuIA4Fjgh5J8FGQVzxflWaXK8wN4KjAnIuZGxGbgFuCUgjynAL9Il28HjpYkkuDyF4CIeBNYBdTm2FYzM2tFnsFiJLAos16Xbms2T0TUA6uBocAzwCmSaiSNBw4BRufYVjMza0VNjnU3d8BdeJavpTzXAfsBs4AFwMNA/XY7kM4HzgcYM2bMjrTVzMxakeeRRR3bHg2MAha3lEdSDbAzsCIi6iPiCxExJSJOAQYDrxbuICKujYjaiKgdPnx4Lp0wM7N8g8VMYKKk8ZJ6A2cA0wvyTAfOTZdPBe6NiJDUT1J/AEnHAvUR8UKObTUrC5/ftkqV2zBURNRLugC4B6gGrouI2ZIuAWZFxHTg58CNkuYAK0gCCsCuwD2SGoHXgXPyaqeZmRWX5zkLImIGMKNg20WZ5Y3Aac2Umw/sk2fbzMysdL52wawMfAG3VToHCzMzK8rBwqyM5Eu4rUI5WJiZWVEOFmZlEL5XnlU4BwszMyvKwcKsjHzGwiqVg4WZmRXlYGFmZkU5WJiVgS/Ks0rnYGFmZkU5WJiVka/Js0qV60SClWDdpnq+f8/LQPKHLLT1D1pN29INSv9R+puWJP875bLbyJRpLn3rPvTO9iS/tuapkqiqEtWC6qpkuaZKVElUVyWPpuWm/2uqmsqIqiqobkpvpWxNul5TLXpVVVFTLWq2/i9fdWxmDhYbtzTw2yfrkkum4p1b+UUkl1E1jTUHQWTSk7zbbiss013UpIGkJhNIelUnAaZXdVWaXrU139aA07StKV9TmTS9V3XVdkFq67ZMmaSOd/ZdXQXVVVVbg1zTY/v1qu3SajKBsylPVRXJ//J0HGYt6fHBYuiAPjx78fG51R8RmYDzTkBJ0t4JODSzrTGCxkZoiKChMWhM/9/6iKAx/b+hMclb39iY5mPbMhE0NDRTJoL6hmR5S2NQ39BIfUNQny43bWtoDLY0BPWNjcn/Tdua8jUEDY2N1DcGWxoa2VzfyPrNDdQ3JvVtaWhM64xttmXraOwCQbYw4FRXKT0SzPyfOTqsymwnu21rnmT57Y3b3RXYrKL0+GCRt6YPi8yWzmpKl9fYmAapVgJSU3BrjCRvQxp4moJffeM7QXHremNjGjwb0/XCOiJTR+N2dUTBUWTTF4Cm7Y2ZZdIg33SEGSTrBOzSvzcjB/ft5GfZrH0cLKzLqKoSvatEb//uwqzL8V+lmZkV5WBhZmZF5RosJJ0g6WVJcyRd2Ex6H0m3pumPSRqXbu8l6ReSnpP0oqR/y7OdZmbWutyChaRq4CrgRGAScKakSQXZzgNWRsRewI+B76bbTwP6RMQBwCHAPzUFEjMzK788jyymAnMiYm5EbAZuAU4pyHMK8It0+XbgaCW/QQygv6QaoC+wGViTY1vNzKwVeQaLkcCizHpduq3ZPBFRD6wGhpIEjnXAEmAh8IOIWFG4A0nnS5oladayZcs6vgdmZgbkGyyau6Cg8LKrlvJMBRqAEcB44EuSJmyXMeLaiKiNiNrhw4fvaHvNzKwFeQaLOmB0Zn0UsLilPOmQ087ACuAs4A8RsSUi3gQeAmpzbKuZmbUiz4vyZgITJY0HXgfOIAkCWdOBc4FHgFOBeyMiJC0EPiDpV0A/4HDg8tZ29sQTTyyXtGAH2jsMWL4D5StRT+wz9Mx+98Q+Q8/sd1v7PLaUTIocZ72TdBLJh3w1cF1EfFvSJcCsiJguaSfgRuAgkiOKMyJirqQBwPUkv6IScH1EfD+3hiZtnRURPeropSf2GXpmv3tin6Fn9juvPuc63UdEzABmFGy7KLO8keRnsoXl3m5uu5mZdQ5fwW1mZkU5WLzj2s5uQCfoiX2Gntnvnthn6Jn9zqXPuZ6zMDOz7sFHFmZmVlSPChbtndiw0pXQ7y9KekHSs5L+Iqmkn9J1ZcX6nMl3qqSQ1C1+MVNKvyV9PH29Z0u6udxt7GglvL/HSPqrpKfS9/hJndHOjiTpOklvSnq+hXRJujJ9Tp6VdPAO7zS561f3f5D8fPc1YALQG3gGmFSQ5zPA1enyGcCtnd3uMvX774B+6fI/V3q/S+lzmm8g8DfgUaC2s9tdptd6IvAUMCRd37Wz212GPl8L/HO6PAmY39nt7oB+HwkcDDzfQvpJwN0klx4cDjy2o/vsSUcWOzKxYSUr2u+I+GtErE9XHyW52r6SlfJaA3wL+B6wsZyNy1Ep/f5H4KqIWAkQyQwJlayUPgcwKF3eme1nkqg4EfE3kmvTWnIK8MtIPAoMlrTHjuyzJwWLHZnYsJKV0u+s80i+kVSyon2WdBAwOiJ+X86G5ayU13pvYG9JD0l6VNIJZWtdPkrp88XA2ZLqSK77+pfyNK1TtfXvvqiedA/uHZnYsJKV3CdJZ5PMwfX+XFuUv1b7LKmK5P4p08rVoDIp5bWuIRmKOorkCPIBSftHxKqc25aXUvp8JnBDRPxQ0ruBG9M+N+bfvE7T4Z9lPenIYkcmNqxkpfQbSccA/wGcHBGbytS2vBTr80Bgf+A+SfNJxnSnd4OT3KW+x38XySSd84CXSYJHpSqlz+cBtwFExCPATiTzJ3VnJf3dt0VPChZbJzaU1JvkBPb0gjxNExtCZmLDMrYxD0X7nQ7JXEMSKCp9DBuK9DkiVkfEsIgYFxHjSM7TnBwRszqnuR2mlPf4nSQ/aEDSMJJhqbllbWXHKqXPC4GjASTtRxIsuvsNcKYDn0x/FXU4sDoiluxIhT1mGCoi6iVdANzDOxMbzs5ObAj8nOQQdQ7pxIad1+KOUWK/vw8MAH6dns9fGBEnd1qjd1CJfe52Suz3PcBxkl4guWfMVyLirc5r9Y4psc9fAv5H0hdIhmKmVfqXQEn/SzKUOCw9F/MNoBdARFxNcm7mJGAOsB741A7vs8KfMzMzK4OeNAxlZmbt5GBhZmZFOViYmVlRDhZmZlaUg4WZmRXlYGEVTdJQSU+njzckvZ4ur0p/HtrR+ztKUpumCJF0X3MX/EmaJuknpW7fEXnUaT2Lg4VVtIh4KyKmRMQU4Grgx+nyFKDodA7plfqGnwtrnYOFdWfVkv4nvW/DHyX1ha3f9L8j6X7gXyUNl/QbSTPTxxFpvvdnjlqekjQwrXeApNslvSTppqaZiSUdneZ7Lr3fQJ/CBkn6lKRX0n0fUawDzbVNUpWk+ZIGZ/LNkbRbS31ppf6LJV0r6Y/AL0t9Yq3ncbCw7mwiyXTck4FVwMcyaYMj4v0R8UPgCpIjkkPTPD9L83wZ+Gx6pPI+YEO6/SDg8yT3RpgAHCFpJ+AG4PSIOIBkdoR/zjYmnSL6myRB4ti0fDHbtS2dAO93wN+n9R5Gco+Gpa30pTWHAKdExFkl5LUeyoed1p3Ni4in0+UngHGZtFszy8cAkzK3LhmUHkU8BPxI0k3AbyOiLs3zeETUAUh6Oq13bbq/V9I6fgF8Frg8s5/DgPsiYlla9laSuZla01LbbgUuAq4nvVFXkfytmR4RG4rksR7OwcK6s+zsuQ1A38z6usxyFfDuZj4wL5N0F8kcO4+mM/M2V28NzU8J3Zy2zq/TbNskPQLsJWk48BHg0iL5W9vHutYSzcDDUGYAfwQuaFqRNCX9f8+IeC4ivgvMAvZtpY6XgHGS9krXzwHuL8jzGHBU+guuXsBp7W1bOhHeHcCPgBczkwE2m99sRzlYmMHngFolN7Z/Afh0uv3zkp6X9AzJ+YoW7yAYERtJZvb8taTnSH6JdXVBniUkd217BPgz8OQOtA2Soaez2XZIrbX8Zu3mWWfNzKwoH1mYmVlRDhZmZlaUg4WZmRXlYGFmZkU5WJiZWVEOFmZmVpSDhZmZFeVgYWZmRf1//m3rcc7L5hwAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Optimal R is 0.9373267326732673\n",
      "Difference optimalThresholded - truthful :  0.07066166144490454\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "0.9373267326732673"
      ]
     },
     "execution_count": 124,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "computeUtilityRandomReservesAndPlot(myGamma=10.0,numElements=10**4)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 125,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Optimal R is 0.99\n",
      "Difference optimalThresholded - truthful :  0.08312749191418924\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "0.99"
      ]
     },
     "execution_count": 125,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "computeUtilityRandomReservesAndPlot(myGamma=10**3,numElements=10**4)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 133,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Optimal R is 0.7292079207920792\n",
      "Difference optimalThresholded - truthful :  0.0019442287583805828\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "0.7292079207920792"
      ]
     },
     "execution_count": 133,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "computeUtilityRandomReservesAndPlot(myGamma=10**(-1),numElements=10**4)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 134,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Optimal R is 0.0\n",
      "Difference optimalThresholded - truthful :  0.0\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "0.0"
      ]
     },
     "execution_count": 134,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "computeUtilityRandomReservesAndPlot(myGamma=5*10**(-2),numElements=10**4)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 143,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Optimal R is 0.7249504950495049\n",
      "Difference optimalThresholded - truthful :  6.298630151392607e-07\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "0.7249504950495049"
      ]
     },
     "execution_count": 143,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "computeUtilityRandomReservesAndPlot(myGamma=6.773*10**(-2),numElements=10**4)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 153,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Utility when Thresh at Monopoly Price+ : 0.10856168285077672\n",
      "Utility when bidding truthful : 0.08333333333333331\n",
      "Difference between the two : 0.025228349517443405\n"
     ]
    }
   ],
   "source": [
    "myGamma = 1.0\n",
    "monopolyPlus = .51\n",
    "\n",
    "interestingDiff = computeUtilityBidderRandomReserves(monopolyPlus,myGamma) - computeUtilityBidderRandomReserves(0.0,myGamma)\n",
    "\n",
    "print(\"Utility when Thresh at Monopoly Price+ : \" + str(computeUtilityBidderRandomReserves(monopolyPlus,myGamma)/(1.+myGamma)))\n",
    "print(\"Utility when bidding truthful : \" + str(computeUtilityBidderRandomReserves(0,myGamma)/(1.+myGamma)))\n",
    "print(\"Difference between the two : \" + str(interestingDiff/(1.+myGamma)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 155,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Utility when Thresh at Monopoly Price+ : 0.11925570440040671\n",
      "Utility when bidding truthful : 0.08333333333333331\n",
      "Difference between the two : 0.03592237106707339\n"
     ]
    }
   ],
   "source": [
    "myGamma = 2.0\n",
    "monopolyPlus = .51\n",
    "\n",
    "interestingDiff = computeUtilityBidderRandomReserves(monopolyPlus,myGamma) - computeUtilityBidderRandomReserves(0.0,myGamma)\n",
    "\n",
    "print(\"Utility when Thresh at Monopoly Price+ : \" + str(computeUtilityBidderRandomReserves(monopolyPlus,myGamma)/(1.+myGamma)))\n",
    "print(\"Utility when bidding truthful : \" + str(computeUtilityBidderRandomReserves(0,myGamma)/(1.+myGamma)))\n",
    "print(\"Difference between the two : \" + str(interestingDiff/(1.+myGamma)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 156,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Utility when Thresh at Monopoly Price+ : 0.12460271517522167\n",
      "Utility when bidding truthful : 0.08333333333333331\n",
      "Difference between the two : 0.04126938184188836\n"
     ]
    }
   ],
   "source": [
    "myGamma = 3.0\n",
    "monopolyPlus = .51\n",
    "\n",
    "interestingDiff = computeUtilityBidderRandomReserves(monopolyPlus,myGamma) - computeUtilityBidderRandomReserves(0.0,myGamma)\n",
    "\n",
    "print(\"Utility when Thresh at Monopoly Price+ : \" + str(computeUtilityBidderRandomReserves(monopolyPlus,myGamma)/(1.+myGamma)))\n",
    "print(\"Utility when bidding truthful : \" + str(computeUtilityBidderRandomReserves(0,myGamma)/(1.+myGamma)))\n",
    "print(\"Difference between the two : \" + str(interestingDiff/(1.+myGamma)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 157,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Utility when Thresh at Monopoly Price+ : 0.13481064483623212\n",
      "Utility when bidding truthful : 0.08333333333333331\n",
      "Difference between the two : 0.051477311502898804\n"
     ]
    }
   ],
   "source": [
    "myGamma = 10.0\n",
    "monopolyPlus = .51\n",
    "\n",
    "interestingDiff = computeUtilityBidderRandomReserves(monopolyPlus,myGamma) - computeUtilityBidderRandomReserves(0.0,myGamma)\n",
    "\n",
    "print(\"Utility when Thresh at Monopoly Price+ : \" + str(computeUtilityBidderRandomReserves(monopolyPlus,myGamma)/(1.+myGamma)))\n",
    "print(\"Utility when bidding truthful : \" + str(computeUtilityBidderRandomReserves(0,myGamma)/(1.+myGamma)))\n",
    "print(\"Difference between the two : \" + str(interestingDiff/(1.+myGamma)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 167,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Utility when Thresh at Monopoly Price+ : 0.08359830479437441\n",
      "Utility when bidding truthful : 0.08333333333333333\n",
      "Difference between the two : 0.00026497146104107226\n"
     ]
    }
   ],
   "source": [
    "myGamma = .125\n",
    "monopolyPlus = .50001\n",
    "\n",
    "interestingDiff = computeUtilityBidderRandomReserves(monopolyPlus,myGamma) - computeUtilityBidderRandomReserves(0.0,myGamma)\n",
    "\n",
    "print(\"Utility when Thresh at Monopoly Price+ : \" + str(computeUtilityBidderRandomReserves(monopolyPlus,myGamma)/(1.+myGamma)))\n",
    "print(\"Utility when bidding truthful : \" + str(computeUtilityBidderRandomReserves(0,myGamma)/(1.+myGamma)))\n",
    "print(\"Difference between the two : \" + str(interestingDiff/(1.+myGamma)))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Conclusion "
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## When is it preferable to treshold at the monopoly price, as compared to bidding truthful, when seller uses random reserve prices in the first stage?"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "If thresholding at the monopoly price, when the seller uses random reserves in the first stage, it becomes favorable to threshold as soon as $\\mathbf{\\gamma>.125}$ or when the seller exploits at least $11\\%$ of the time ($.125/1.125\\simeq 11\\%$) "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 179,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Utility when Thresh at Monopoly Price+ : 0.13504922818299453\n",
      "Utility when bidding truthful : 0.1349329205366357\n",
      "Difference between the two : 0.00011630764635884025\n"
     ]
    }
   ],
   "source": [
    "#same experiments but reserve price of 0 in first stage. \n",
    "\n",
    "myGamma = .615\n",
    "monopolyPlus = .50001\n",
    "\n",
    "interestingDiff = computeUtilityBidder(monopolyPlus,myGamma) - computeUtilityBidder(0.0,myGamma)\n",
    "\n",
    "print(\"Utility when Thresh at Monopoly Price+ : \" + str(computeUtilityBidder(monopolyPlus,myGamma)/(1.+myGamma)))\n",
    "print(\"Utility when bidding truthful : \" + str(computeUtilityBidder(0,myGamma)/(1.+myGamma)))\n",
    "print(\"Difference between the two : \" + str(interestingDiff/(1.+myGamma)))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## When is it preferable to treshold at the monopoly price, as compared to bidding truthful, when seller uses reserve price of 0 in the first stage?"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "If thresholding at the monopoly price, when the seller uses random reserves in the first stage, it becomes favorable to threshold as soon as $\\mathbf{\\gamma>.615}$ or when the seller exploits at least $38\\%$ of the time ($.615/1.615\\simeq 38\\%$)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

